Rado matroids and a graphical calculus for boundaries of Wilson loop diagrams

We study the boundaries of the positroid cells which arise from N = 4 super Yang Mills theory. Our main tool is a new diagrammatic object which generalizes the Wilson loop diagrams used to represent interactions in the theory. We prove conditions under which these new generalized Wilson loop diagrams correspond to positroids and give an explicit algorithm to calculate the Grassmann necklace of said positroids. Then we develop a graphical calculus operating directly on noncrossing generalized Wilson loop diagrams. In this paradigm, applying diagrammatic moves to a generalized Wilson loop diagram results in new diagrams that represent boundaries of its associated positroid, without passing through cryptomorphisms. We provide a Python implementation of the graphical calculus and use it to show that the boundaries of positroids associated to ordinary Wilson loop diagram are generated by our diagrammatic moves in certain cases.

==> anc/WLD_boundaries.py <==
##############
# Zee's code #
##############

# needed for Zee's code
import copy
from sympy import *
from sympy import pprint
import sys
sys.displayhook = pprint
from sympy.combinatorics.subsets import ksubsets
var('x')
var('q')

from gWLD_helper_functions import GetPropOrderOnEdgesFromOrderedProps 

# first, a few auxilary functions
Intersection = lambda I,J:sorted([i for i in I if i in J])
SetDifference = lambda A,B:[l for l in A if l not in B]

# sometimes we want to replace a matrix with a list of lists
# don't even ask, I got this off stackoverflow
flatten = lambda M:[j for i in M.tolist() for j in i]

# generates all k-subsets of a set I, usually range(1,n+1)
Subsets = lambda I,k:[list(i) for i in list(ksubsets(I,k))] 

# divmod(n,s) returns (q,r) where n = q*s + r
# in other words, divmod(n,s) is the same as (n//s,n%s)
# in particular, if M has n cols then [divmod(i,n) for i in range(len(M))] is a list of the coords in M 

def qbinom(j):
	'''
	Author:
		Zee Friar
	'''
	if j <=0:
		return 0
	else:
		s = 0
		for i in range(j):
			s+= q**i
		return s


#this counts cells
def Aq2(k,n):
	'''
	Author:
		Zee Friar
	'''
	total=0
	for i in range(k):
		total+= (-1)**i * binomial(n,i)*(q**(k*i)*qbinom(k-i)**i*qbinom(k-i+1)**(n-i) - q**((k+1)*i)*qbinom(k-i-1)**i*qbinom(k-i)**(n-i))
	total = total*(q**(-(k**2)))
	return total.expand()


def isYoung(M):
	'''
	Author:
		Zee Friar
	'''
	m,n=M.rows,M.cols
	x_index=[i for i in range(len(M)) if M[i]==x]
	for i in x_index:
		if flatten(M[i//n,i%n:]).count(x) != len(M[i//n,i%n:]) or flatten(M[i//n:,i%n]).count(x) != len(M[i//n:,i%n]):
			return False
	return True


def isLe(M):
	'''
	Author:
		Zee Friar
	'''
	m,n=M.rows,M.cols
	zero_index=[i for i in range(len(M)) if M[i]==0]
	for i in zero_index:
		if flatten(M[i//n,:i%n]).count(1) > 0 and flatten(M[:i//n,i%n]).count(1) >0:
			return False
	return True


def applyYoungShape(M,I):
	'''
	Author:
		Zee Friar
	'''
	m,n=M.rows,M.cols
	a,b=0,n-1
	M1=M[:,:]
	for n in range(0,max(I)):
		if n in I:
			a+=1
		else:
			M1[a:,b]=Matrix(m-a,1,lambda a,b: x)
			b+=(-1)
	return M1


def verifyAllLe(L):
	'''
	Author:
		Zee Friar
	'''
	m,n=L[0].rows,L[0].cols
	P = Poly(Aq2(m,m+n),q)
	C=P.coeffs()[::-1]
	dim_vect = [0]*(m*n+1)
	for M in L:
		dim_vect[flatten(M).count(1)]+=1
	if dim_vect==C:
		return True
	else:
		return False,C,dim_vect


def allLe(k,n,dim=False):
	'''
	Author:
		Zee Friar
	'''
	L=[ones(k,n-k)]
	SC=Subsets(range(n),k)
	SC.pop(0)
	for I in SC:
		L+=[applyYoungShape(ones(k,n-k),I)]
	L1=[]
	for base in L:
		L2=[base[:,:]]
		for i in range(k*(n-k)):
			for j in range(len(L2)):
				if L2[j][divmod(i,n-k)]==x:
					pass
				else:
					M1=L2[j][:,:]
					M1[divmod(i,n-k)]=0
					if isLe(M1):
						L2+=[M1]
		L1+=L2
	if verifyAllLe(L1)==True and dim==False:
		# print(True)
		return L1
	elif verifyAllLe(L1)==True and dim==True:
		D={i:[] for i in range(k*(n-k)+1)}
		for M in L1:
			D[flatten(M).count(1)]+=[M]
		# print(True)
		return D
	else:
		print(False)
		return L1


# syntax for new variables: var('a:c1:4') etc

# format for WLD: W = (n,[[prop1],[prop2],...])
# e.g. W = (6, [[1,2,3,4],[3,4,5,6]])


# compose permutations right to left
# this is not necc the RW coming from the Le diagram
def RW(P):
	'''
	Author:
		Zee Friar
	'''
	P1=P[:]
	T=[]
	for i in range(1,len(P)):
		j=i
		while P1[j] < P1[j-1]:
			temp=P1[j]
			P1[j]=P1[j-1]
			P1[j-1]=temp
			T+=[j]
			j+=-1
			if j==0:
				break
	assert P1 == range(1,len(P)+1)
	return T[::-1]


def length(P):
	'''
	Author:
		Zee Friar
	'''
	return len(RW(P))


# maybe we need to specify k here?
def LetoRW(L):
	'''
	Author:
		Zee Friar
	'''
	k,m=L.rows,L.cols
	W,V=[],[]
	for r in range(k-1,-1,-1):
		for c in range(m-1,-1,-1):
			if L[r,c]!=x:
				W+=[c+k-r]
				if L[r,c]==0:
					V+=[c+k-r]
	return V,W


# precompose P with elem perm s_i 
def Si(i,P):
	'''
	Author:
		Zee Friar
	'''
	temp=P[i]
	P[i]=P[i-1]
	P[i-1]=temp
	return P


def RWtoRP(V,n):
	'''
	Author:
		Zee Friar
	'''
	P=[i for i in range(1,n+1)]
	for k in V:
		P=Si(k,P)
	return P


def LetoRP(L,n):
	'''
	Author:
		Zee Friar
	'''
	V,W = LetoRW(L)
	return RWtoRP(V,n),RWtoRP(W,n)


# just the 1-order for now
# returns true if A <= B
def Gale(A,B):
	'''
	Author:
		Zee Friar
	'''
	assert len(A) == len(B)
	n=len(A)
	A1,B1=sorted(A),sorted(B)
	for i in range(n):
		if A1[i] > B1[i]:
			return False
	return True


# returns True if P <= Q in the strong Bruhat order
def Bruhat(P,Q,k):
	'''
	Author:
		Zee Friar
	'''
	assert len(P)==len(Q)
	n=len(P)
	for i in range(k):
		if Gale(P[:i],Q[:i])==False:
			return False
	for i in range(n-1,k-1,-1):
		if Gale(Q[i:],P[i:])==False:
			return False
	return True


# checks whether parabolic Z with V1 <= V2Z has a chance of existing
def checkZ(V1,V2,k):
	'''
	Author:
		Zee Friar
	'''
	VS = sorted(V1[:k]) + sorted(V1[k:])
	return Bruhat(VS,V2,k)


# find z in the parabolic so that V1 <= V2Z
def findZ(V1,V2,k):
	'''
	Author:
		Zee Friar
	'''
	assert len(V1)==len(V2)
	n = len(V1)
	if Bruhat(V1,V2,k)==True:
		return range(1,n+1)
	Z,VZ=[i for i in range(n)],[j for j in range(n)]
	for i in range(0,k):
		ZC = sorted([j for j in range(n) if j not in Z[:i]])
		r=0
		VZ[i]=V2[ZC[r]]
		while Gale(V1[:i+1],VZ[:i+1])==False:
			r+=1
			VZ[i]=V2[ZC[r]]
		Z[i]=ZC[r]
	for i in range(n,k,-1):
		i
		ZC = sorted([j for j in range(n) if j not in Z[:k]+Z[i:]])
		ZC
		r=len(ZC)-1
		VZ[i-1]=V2[ZC[r]]
		Gale(VZ[i-1:],V1[i-1:])
		while Gale(VZ[i-1:],V1[i-1:])==False:
			r+=-1
			VZ[i-1]=V2[ZC[r]]
			Gale(VZ[i-1:],V1[i-1:])
		Z[i-1]=ZC[r]
	assert sorted(Z)==[i for i in range(n)]
	assert Bruhat(V1,[V2[r] for r in Z],k)
	return [z+1 for z in Z]


# having constructed Z above, we need to check that W2Z <= W1 as well
def verifyZ(W2,W1,Z,k):
	'''
	Author:
		Zee Friar
	'''
	WZ = [W2[z-1] for z in Z]
	return Bruhat(WZ,W1,k)


# returns true if V1,W1 is a bound of V,W
def isbound(V,W,V1,W1,k):
	'''
	Author:
		Zee Friar
	'''
	if checkZ(V,V1,k)==False:
		return False
	else:
		Z=findZ(V,V1,k)
		if verifyZ(W1,W,Z,k)==False:
			return False
		else:
			return True


# turns a WLD into an element of the Grassmannian
# just puts an indeterminate p_i into all the nonzero entries
# we'll worry about minus signs later if it becomes important
def WLDtoGr(W):
	'''
	Author:
		Zee Friar
	'''
	M=zeros(len(W[1]),W[0])
	n = 4*len(W[1])
	indets = [var('p'+str(i)) for i in range(n)]
	for i in range(len(W[1])):
		for j in range(len(W[1][i])):
			M[i,W[1][i][j]-1] = indets[4*i+j]
	return M


# grassmannian matrix to grassmann necklace
def GrtoGN(M):
	'''
	Author:
		Zee Friar
	'''
	n=M.cols
	I=[0]*n
	for i in range(n):
		Mc=M[:,i:].row_join(M[:,:i])
		Mrref=Mc.rref(simplify=True)
		I[i]=[(a + i)%n +1 for a in Mrref[1]]
	return I


# grassmann necklace to decorated permutation 
# This doesn't record the decoration of fixed points, but this shouldn't matter here:
# I'm pretty sure only one type of fixed point is possible in DP coming from WLD.
def GNtoDP(I):
	'''
	Author:
		Zee Friar
	'''
	n=len(I)
	P=[0]*n
	for i in range(len(I)):
		J=SetDifference(I[(i+1)%n],I[i])
		if J==[]:
			P[i]=i+1
		else:
			P[i]=J[0]
	assert sorted(P)==range(1,n+1)
	return P


# here are the missing links, for convenience.

def WLDtoGN(W):
	'''
	Author:
		Zee Friar
	'''
	M=WLDtoGr(W)
	return GrtoGN(M)


def WLDtoDP(W):
	'''
	Author:
		Zee Friar
	'''
	I=WLDtoGN(W)
	return GNtoDP(I)


def GrtoDP(M):
	'''
	Author:
		Zee Friar
	'''
	I=GrtoGN(M)
	return GNtoDP(I)


# now for some derivation deleting
# this one runs the Deleting Derivations algorithm on a matrix (i.e. an actual matrix, not Gr)

def DDMatrix(M):
	'''
	Author:
		Zee Friar
	'''
	M1=M[:,:]
	for i in range(M1.rows-1,0,-1):
		for j in range(M1.cols-1,0,-1):
			if M1[i,j]==0:
				pass
			else:
				for i1 in range(i-1,-1,-1):
					for j1 in range(j-1,-1,-1):
						M1[i1,j1]=(M1[i1,j1]-(M1[i,j1]*M1[i1,j])/M1[i,j]).expand().factor().cancel()
						# sympy can be really precious about identifying when stuff is zero
						# hence the repeated simplifying. 
	for i in range(len(M1)):
		M1[i]=M1[i].simplify()
	return M1


# DD on an element of Gr(k,n)
def DDGr(M):
	'''
	Author:
		Zee Friar
	'''
	# need to row reduce, map over to a matrix, then DDMatrix
	# sympy has built-in rref: returns a tuple (RREF,[pivots])
	# need to use sipmlify=True to guarantee it identifies zeros correctly
	Mrref=M.rref(simplify=True)
	M1=[flatten(Mrref[0][:,i]) for i in range(Mrref[0].cols) if i not in Mrref[1]] # removes the pivot rows
	# note: this is a list of lists, not a matrix right now
	# each list is a column, so we just need to reorder the outer list
	M1=M1[::-1]
	M2=Matrix(M1).transpose()
	for i in range(M2.rows):
		for j in range(M2.cols):
			M2[i,j]*=(-1)**(M2.rows-i+1) 
	return DDMatrix(M2),Mrref[1]


def GrtoLe(M):
	'''
	Author:
		Zee Friar
	'''
	# input a TNN element of Gr(k,n), returns its Le diagram
	# convention: use 0,1 instead of 0,+ in the Le diagram because Python gets confused otherwise
	# use x to indicate the shape of the diagram, i.e. a box with an x is deleted from the final shape	
	Mnew,SC = DDGr(M)
	for i in range(Mnew.rows):
		for j in range(Mnew.cols):
			if Mnew[i,j]!=0:
				Mnew[i,j]=1
	# we need to distinguish between 0 squares in the diagram and the shape of the diagram
	# the shape is given by the Schubert cell, which is SC above
	x = Symbol('x')
	i,j=0,Mnew.cols-1
	for n in range(0,max(SC)):
		if n in SC:
			i+=1
		else:
			Mnew[i:,j]=Matrix(Mnew.rows-i,1,lambda i,j: x)
			j+=(-1)
	return Mnew


# shortcut if you want to go straight from the WLD
# recall WLD notation: W = (n, [a,b,c,d], [e,f,g,h],...) where letters are the vertices supporting the propagator
def WLDtoLe(W):
	'''
	Author:
		Zee Friar
	'''
	M=WLDtoGr(W)
	return GrtoLe(M)

# now we want to generate all wilson loop diagrams of a given size
# these correspond to partial triangulations of the ngon

# these are all possible propagator lines on an ngon
chords = lambda n:[list(i) for i in list(ksubsets(range(1,n+1),2)) if i[1]-i[0] not in [1,n-1]]

# tests a list of chords for noncrossing
def noncrossing(I):
	'''
	Author:
		Zee Friar
	'''
	for a in range(len(I)):
		for b in range(a+1,len(I)):
			A=min(I[a],I[b])
			B=max(I[a],I[b])
			if A[0] < B[0] < A[1] < B[1]:
				return False
			else:
				pass
	return True



def allWLD(k,n):
	'''
	Author:
		Zee Friar
	'''
	I=chords(n)
	indices = [list(i) for i in list(ksubsets(range(len(I)),k))]
	allposs = [[I[a] for a in b] for b in indices]
	WLDlist=[]
	for I in allposs:
		if noncrossing(I) == True:
			I=[sorted(i+[a%n+1 for a in i]) for i in I]
			I.sort()
			WLDlist+=[(n,I)]
		else:
			pass
	return WLDlist

def RP_boundaries(WLD):
	'''
	Author:
		Zee Friar
	'''
	n = WLD[0]
	k = len(WLD[1])
	Le = WLDtoLe(WLD) # convert to Le diagram
	d = rank(Matrix_Le_to_List_Le(WLDtoLe(WLD)))
	RP = LetoRP(Le,n) # convert to reduced permutation
	AL = allLe(k,n,False)
	ALRP = [LetoRP(M,n) for M in AL]
	bounds = [AL[i] for i in range(len(AL)) if isbound(RP[0],RP[1],ALRP[i][0],ALRP[i][1],k)==True] 
	boundsbycodim = [[] for i in range(d+1)]
	for L in range(len(bounds)):
		codim = d-flatten(bounds[L]).count(1)
		boundsbycodim[codim].append(bounds[L])
	return boundsbycodim
	
#################################################################################################
# End Zee's code, Begin wrappers for working with the generalized Wilson loop diagram data type #
#################################################################################################

from gWLD_helper_functions import *
	
# note all propagators in ordinary WLDs are manifestly capacity one
def allWLDasgWLDs(k,n):
	'''
	Generates all ordinary Wilson loop diagrams (formatted as generalized Wilson loop diagrams) on a fixed number of propagators and vertices. 
	
	Arguments:
		k (int): number of propagators in the Wilson loop diagram
		n (int): number of vertices in the Wilson loop diagram
		
	Returns:
		WLDlist (list): list of all ordinary Wilson loop diagrams with n vertices and k propagators
	Author:
		Zee Friar, Colleen Delaney
	Note:
		Modifies Zee Friar's function func: 'allWLD' in WLD_boundaries.py generating all ordinary Wilson loop diagrams with a fixed number of propagators by converting the output to the data type for a generalized Wilson loop diagram. 
	'''
	# enumerate all the edges
	edges = [[i, i % n + 1] for i in range(1,n+1)]
	# enumerate the chords on the n-gon
	I=chords(n)
	indices = [list(i) for i in list(ksubsets(range(len(I)),k))]
	allposs = [[I[a] for a in b] for b in indices]
	WLDlist=[]
	for I in allposs:
		if noncrossing(I) == True:
			# first order all propagators starting at vertex 1 and going counterclockwise
			props = [[[i[0],i[0]+1],[i[1],i[1] % n + 1]] for i in I]
			props_ordered = []
			for edge_num in range(1,n+1):
				edge = [edge_num, edge_num % n + 1]
				props_on_edge = [p for p in props if edge in p]
				other_ends_of_props_on_edge = []
				for p in props_on_edge:
					p.remove(edge)
					other_ends_of_props_on_edge += [p]
				other_ends_of_props_on_edge.reverse()
				for p in other_ends_of_props_on_edge:
					p.append(edge)
					p.sort()
					if [p,1] not in props_ordered:
						props_ordered += [[p,1]]
			props_ordered_new = copy.deepcopy(props_ordered)			
			# now write down the order on the edge 
			edge_ordering = GetPropOrderOnEdgesFromOrderedProps(props_ordered_new,n)
			WLDlist+=[[props_ordered_new,edge_ordering]]
		else:
			pass
	return WLDlist			
		
			
# Note takes an ordinary WLD formatted as a gWLD and converts it to Zee Fryer's WLD data type
def LeBoundariesByCodim(WLDasgWLD):
	'''
	Computes a codimension-sorted list of Le diagrams corresponding to the boundaries of the positroid associated to a Wilson loop diagram.
	
	Arguments:
		WLDasgWLD (gWLD): an ordinary Wilson loop diagram
	Returns:
		boundsbycodim (list): a list of whose ith entry is a list of Le diagrams correspond to the codimension i boundaries of the positroid associated to the input Wilson loop diagram
	Note:
		Based on Zee Friar's function func:'RP_boundaries'.
	Author:
		Zee Friar, Colleen Delaney
		
	'''
	# read of number of vertices and propagators from the input WLD
	n = NumVertices(WLDasgWLD)
	k = NumProps(WLDasgWLD)
	# convert to Zee Friar's data type for ordinary WLDs
	W = gWLDtoWLD(WLDasgWLD)
	# convert to Le diagram using Zee Friar's WLDtoLe function
	Le = WLDtoLe(W) 
	# compute the dimension of the Le diagram (unnecessary to resume using gWLD type here, can fix later)
	d = rank(gWLDtoLe(WLDasgWLD))
	# convert the Le diagram to a reduced permutation using Zee Friar's LetoRP function
	RP = LetoRP(Le,n) 
	# enumerate all Le diagrams with k rows and n-k columns using Zee Friar's allLe function
	AL = allLe(k,n,False)
	# convert all these Le diagrams to reduced permutations
	ALRP = [LetoRP(M,n) for M in AL]
	# create list of Le diagrams corresponding to boundaries of the positroid associated to the WLD
	# (this is the step that uses M. Tower's result)
	bounds = [AL[i] for i in range(len(AL)) if isbound(RP[0],RP[1],ALRP[i][0],ALRP[i][1],k)==True] 
	# sort this list of Le diagrams by codimension (code is not vectorized for readability)
	boundsbycodim = [[] for i in range(d+1)]
	for L in range(len(bounds)):
		codim = d-flatten(bounds[L]).count(1)
		boundsbycodim[codim].append(bounds[L])
	return boundsbycodim

def NumLeBoundariesByCodim(WLDasgWLD):
	'''
	Counts the number of boundaries of each codimension of an ordinary Wilson loop diagram.
	
	Arguments:
		WLDasgWLD (gWLD): an ordinary Wilson loop diagram
	Returns:
		num_bdys (list): a list of integers, the ith entry is the number of codimension i boundaries
	'''
	le_bdys = LeBoundariesByCodim(WLDasgWLD)
	num_bdys = [len(bdys) for bdys in le_bdys]
	return num_bdys
	
	
def FindMissingBoundaries(gWLD):
	'''
	Prints the number of boundaries of each codimension which fail to be realized by the graphical calculus.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
	Note:
		This function is not explicitly used in the main computation but can be useful for debugging or investigating boundaries of WLDs with more than two propagators.
	'''
	# compute the dimension of the input gWLD
	d = dim(gWLD)
	# compute the Le diagrams representing boundaries of the input gWLD enumerated via reduced word/subword pairs
	rp_bdys = LeBoundariesByCodim(gWLD)
	# compute the Le diagrams representing boundaries of the input gWLD enumerated by the graphical calculus
	diagram_bdys = LeBoundariesFromMovesByCodim(gWLD) 
	# count the number of such boundaries of each codimension
	num_diagram_bdys = [len(bdys) for bdys in diagram_bdys]
	num_RP_bdys = [len(bdys) for bdys in rp_bdys]
	# tell the user if the moves generated all the boundaries (theory says num_diagram_bdys <= num_RP_bdys)
	if num_diagram_bdys == num_RP_bdys:
		print("The moves generate the right number of boundaries of each codimension")
		return
	# or tell them how many boundaries fail to be generated by the moves at each codimension
	else:
		# for each codimension
		for i in range(d+1):
			# if the moves generate all the boundaries at this codimension, carry on
			if num_diagram_bdys[i] == num_RP_bdys[i]:
				continue
			# if the moves fail to generate all the boundaries, tell the user how many are missing
			else:
				print("There is/are ", num_RP_bdys[i]-num_diagram_bdys[i], " missing boundaries of codim", i)
				# show the user the Le diagrams representing the missing boundaries
				for j in range(num_RP_bdys[i]):
					if Matrix_Le_to_List_Le(rp_bdys[i][j]) not in diagram_bdys[i]:
						print(rp_bdys[i][j])
	return
	

# the following function can be used to give a yes/no answer as to whether the graphical calculus generates all the boundaries of a given WLD
def CheckMovesGenerateBoundaries(WLDasgWLD):
	'''
	Checks whether all the positroid boundaries associated to the input generalized Wilson loop diagram are produced by the boundary moves.
	Arguments:
		WLDasgWLD (gWLD): an ordinary Wilson loop diagram
	Returns:
		(bool): True if the graphical calculus generates all the boundaries of the positroid cell of the input generalized Wilson loop diagram, False otherwise.
	'''
	return NumBoundariesFromMovesByCodim(WLDasgWLD) == NumLeBoundariesByCodim(WLDasgWLD)


==> anc/example_gWLDs.py <==
#####################################
### Examples of gWLDs for testing ###
#####################################

# Recall the data type of a generalized Wilson loop diagram:
# gWLD: [[[[[first end of prop 1],... [last end of prop 1]], capacity of prop 1], ..., [[first end of prop k],... [last end of prop k]],capacity of prop k]]],[[order of props on edge 1],..., [order of props on edge n]]]

gWLD1 = [[[[[1,2],[5]], 1], [[[1,2],[3,4]], 1]],[[1,2],[],[2],[],[],[]]]
gWLD2 = [[[[[1,2],[5,6]], 1], [[[3,4],[5]], 1]],[[1],[],[2],[],[1],[]]]
gWLD3 = [[[[[1,2],[5]], 1], [[[3,4],[5,6]], 1]],[[1],[],[2],[],[2],[]]]
gWLD4 = [[[[[1,2],[5,6]], 1], [[[3,4],[5,6]], 1]],[[1],[],[2],[],[2,1],[]]]
gWLD5 = [[[[[2],[3,4]], 1], [[[3,4],[5]], 1], [[[5,6],[7,1]],1]],[[],[],[1,2],[],[3],[],[3]]]
gWLD6 = [[[[[1,2],[5,6]],1], [[[2], [3, 4]], 1], [[[3, 4], [5,6]], 1]], [[1], [], [2, 3], [], [3,1], [], []]]
gWLD7 = [[[[[1, 2], [6, 7]], 1], [[[2], [5]], 1], [[[3,4],[5,6]],1]], [[1], [], [3], [], [3], [1],[]]]
gWLD8 = [[[[[2], [3, 4]], 1], [[[4],[6,7]], 1], [[[5,6],[6,7]],1]], [[], [], [1], [], [3], [3,2],[]]]
gWLD9 =  [[[[[1, 2], [3, 4]], 1], [[[4,5],[6,7]], 1]], [[1], [], [1], [2], [], [2],[]]]
gWLD10 = [[[[[1,2],[5,6]], 1], [[[5]], 1]],[[1],[],[],[],[1],[]]] 
# Karen's examples to test robustness of gWLD_to_GN.py
gWLD11 = [[[[[1,2],[5]],1],[[[3]],1]],[[1],[],[],[],[],[]]]
gWLD12 = [[[[[1,2],[7,8]],1],[[[1,2],[2,3],[6,7]],2],[[[3],[5,6]],1],[[[9]],1]],[[1,2],[2],[],[],[3],[2],[1],[],[]]]
gWLD13 = [[[[[1,2],[5]], 1],[[[1,2],[1,2],[3,4]], 2]],[[1,2,2],[],[2],[],[],[]]]
gWLD14 = [[[[[1,2],[5]],1],[[[2]],1]],[[1],[],[],[],[],[]]]
# Examples of ordinary Wilson loop diagrams
WLD1 = [[[[[1,2],[7,8]], 1], [[[3,4],[5,6]], 1]],[[1],[],[2],[],[2],[],[1],[]]]
WLD2 = [[[[[1,2],[5,6]],1],[[[2,3],[5,6]],1]],[[1],[2],[],[],[2,1],[],[]]]


==> anc/gWLD_helper_functions.py <==
import copy
from example_gWLDs import * # import sample gWLDs for demos and testing

#######################################
### Miscellaneous general functions ###
#######################################

def my_flatten(xss):
	'''
	Flattens a list of lists.
	
	Arguments:
		xss (list of lists):
	Returns: 
		flattened_list (list): flattened list with order preserved 
	'''
	flattened_list = [x for xs in xss for x in xs]
	return flattened_list

def DeleteDuplicates(input_list):
	'''
	Removes the duplicates in a list while preserving the order.
	
	Arguments:
		input_list (list)
	Returns: 
		list_without_duplicates (list): Same list with duplicates removed, keeping only the first occurence of each element in input_list.
	Note:
		This is different from list(set(input_list)) which does not preserve order.
	'''
	list_without_duplicates = []
	[list_without_duplicates.append(element) for element in input_list if element not in list_without_duplicates]
	return list_without_duplicates

########################################
### Functions for working with gWLDs ###
########################################

'''Recall: 
a gWLD is a list with 2 lists [ propagator_list , propagator_order_on_edges]
	propagator_list is a list of lists [prop_1, \ldots, prop_k]
		prop_i is a list of 2 items [ends, capacity]
			ends is a list of lists [end1, \ldots, end_m]
				end_i is a list of vertices supporting end_i (1 or 2 elements)
			capacity is an integer
	propagator_order_on_edges is a list of n lists, one for each edge [edge_1 \ldots edge_n]
		edge_i is a list of propagators (ordered by their appearance in propagator set) incident on each edge'''

def NumVertices(gWLD):
	'''
	Returns the number of vertices in a generalized Wilson loop diagram.
	
	Arguments:
		gWLD (gWLD): Generalized Wilson loop diagram
	Returns: 
		num_vertices (int): Number of edges in the boundary circle of the gWLD (aka length of propagator_order_on_edges).
	'''
	num_vertices=len(gWLD[1])
	return num_vertices

def PropOrderingOnEdges(gWLD):
	'''
	Lists the order in which the propagators appear on each edge of the generalized Wilson loop diagram, starting from vertex 1 of edge [1,2] and moving counterclockwise.
	 
	Arguments: 
		gWLD (gWLD): Generalized Wilson loop diagram
	Returns: 
		propagator_order_on_edges (list)
	'''
	propagator_ordering_on_edges = gWLD[1]
	return propagator_ordering_on_edges

def NumProps(gWLD):
	'''
	Returns the number of propagators in a generalized Wilson loop diagram.
	
	Arguments:
		gWLD (gWLD): Generalized Wilson loop diagram
	Returns:
		num_props (int): Number of propagators in the diagram, computed as length of the list of propagators in the gWLD.
	'''
	num_props = len(gWLD[0])
	return num_props

def Ends(gWLD):
	'''
	Lists the ends of each propagator in a generalized Wilson loop diagram, in the global order on the propagators.
	
	Arguments:
		gWLD (gWLD): Generalized Wilson loop diagram
	Returns:
		ends (list): Returns the elements of propagator_list as a list of list of lists of integers between 1 and n, losing the capacity data.
	'''
	ends = [prop[0] for prop in gWLD[0]]
	return ends

def PropEnds(gWLD, propnumber):
	'''
	Returns a list of the ends of a given propagator in a generalized Wilson loop diagram.
	
	Arguments:
		gWLD (gWLD): Generalized Wilson loop diagram
		propnumber (int): The propagator of interest in propagator_list.
	Returns: 
		prop_ends (list of lists of ints): List of the end supports for a given propagator. 
	'''
	prop_ends = gWLD[0][propnumber-1][0] 
	return prop_ends

def Capacity(gWLD,propnumber):
	'''
	Returns the capacity of a given propagator in a generalized Wilson loop diagram.
	
	Arguments:
		gWLD (gWLD): Generalized Wilson loop diagram
		propnumber (int): The propagator of interest in propagator_list.
	Returns: 
		prop_capacity (int): The capacity of the given propagator.
	'''
	prop_capacity = gWLD[0][propnumber-1][1] 
	return prop_capacity
		
def TotalCapacity(gWLD):
	'''
	Returns the total capacity of a generalized Wilson loop diagram, i.e. the sum of the capacities of all its propagators.
	
	Arguments:
		gWLD (gWLD): Generalized Wilson loop diagram
	Returns:
		capacity (int): Sum of the capacities of the propagators
	'''
	capacity = 0
	for propnumber in range(1, NumProps(gWLD)+1):
		capacity += Capacity(gWLD,propnumber)
	return capacity

def NumSupportingVertices(gWLD, propnumber):
	'''
	The size of the support of a propagator with multiplicity.
	
	Arguments: 
		gWLD (gWLD): Generalized Wilson loop diagram
		propnumber (int): The propagator of interest in propagator_list
	Returns: 
		num_supporting_vertices (int): The length of the flattened list of ends of a given propagator
	'''
	num_supporting_vertices = len(my_flatten(Ends(gWLD, propnumber)))
	return num_supporting_vertices

def GetPropOrderOnEdgesFromOrderedProps(ordered_list_of_props,n):
	'''
	Takes a globally ordered list of propagators and computes the propagator ordering on the edges.
	
	Arguments:
		ordered_list_of_props (list): valid data for the first component of the gWLD data type
		n (int): the number of vertices in the gWLD where the propagators come from
	Returns:
		prop_order_on_edges (list): valid data for the second component of the gWLD data type
	Note:
		As currently written this function will not work for propagators with repeated ends, but there are some inline comments that hint as to where it would need to be generalized. 
	'''
	# list all edges
	all_edges = [[i,i%n + 1] for i in range(1,n+1)]
	# initialize an empty propagator ordering on the edges
	prop_order_on_edges = []
	
	# for each edge
	for edge in all_edges:
		# find all the propagators that end on that edge
		all_props_on_edge = []
		ordered_list_of_props_copy = copy.deepcopy(ordered_list_of_props) # I had leakage, don't unplug!
		for prop in ordered_list_of_props_copy:
			if edge in prop[0]:
				all_props_on_edge += [prop]
		
		# if there are no propagators on the current edge then move on to the next one
		if all_props_on_edge == []:
			prop_order_on_edges += []
		# otherwise go about the business of ordering the propagators supported on the current edge	
		else:
			for p in all_props_on_edge:
				# sort by reverse lex on the sets of ends with the edge removed
				num_ends_on_edge = p[0].count(edge) 
				
				p[0]=[e for e in p[0] if e != edge] # this is where if we allowed for a propagator with repeated ends we would need to make sure to remove all instances of the end 
		
			all_props_on_edge = [[[[v+n if v<= edge[0] else v for v in end] for end in ends[0]],ends[1]] for ends in all_props_on_edge]
			all_props_on_edge.sort()
			all_props_on_edge.reverse()
			all_props_on_edge = [[[[v-n if v>n else v for v in end] for end in ends[0]],ends[1]] for ends in all_props_on_edge]
			# this is where if the function hasd been fed a non-minimal gWLD, specifically one with multiple half-propagators on the same end, we would adopt the convention of moving all the half-propagators to the beginning
			if [[],1] in all_props_on_edge and len(all_props_on_edge) != all_props_on_edge.count([[],1]):
				while all_props_on_edge[-1] == [[],1]:
					all_props_on_edge.insert(0, all_props_on_edge.pop(-1))	
					
			# otherwise,		
			for p in all_props_on_edge:
				p[0]=p[0]+[edge for i in range(num_ends_on_edge)] # need to add it back in the number of times it appeared, not just once!
				# sort the ends again for good measure
				p[0].sort()
		
		# now have a list of the propagators ending on the edge in the order in which they appear
		prop_order_on_current_edge = []
		
		for r in all_props_on_edge:
			prop_number = ordered_list_of_props.index(r) + 1
			prop_order_on_current_edge += [prop_number]
		prop_order_on_edges += [prop_order_on_current_edge]
	return prop_order_on_edges
	 		
def OrderProps(gWLD):
	''' 
	Takes a gWLD (but with propagators potentially unordered) and returns the propagators in the order in which they appear starting at vertex 1 and moving counterclockwise. 
	
	Arguments: gWLD
	Returns: list of propagators (same data structure as propagator_list)
	Note: This gives the canonical and correct ordering if gWLD has no crossing propagators. This gives a consisten answer that may or may not match the graphical representation when gWLD has crossing propagators.
	'''
	num_vertices = NumVertices(gWLD)
	list_of_props = gWLD[0]
	# list all possible ends for propagators on a gWLD with n vertices, starting at vertex 1 and ending at edge [n,1]
	all_ends = my_flatten([[[i],[i,i%num_vertices + 1]] for i in range(1,num_vertices+1)]) 
	
	ordered_list_of_props = []
	for end in all_ends:
		#given the set of propagators and a given potential end,
		#create a list of propagators that are
			#1) yet to be ordered
			#2) have an end on the potential end being considered
		new_props_on_end = []
		for prop in list_of_props:
			if end in prop[0] and prop not in ordered_list_of_props:
				new_props_on_end += [prop]
		#If there are no new propagators on an end, move to the next end.
		if new_props_on_end == []:
			continue		
		#If there are new propagators on this end, need to order them
			#1)remove the current end from the propagator (this is the first end of the prop in the <_1 order)
			#2)order the propagators by reverse order of the remaining ends.
		for p in new_props_on_end:
			p[0].remove(end)
		new_props_on_end.sort()
		new_props_on_end.reverse()
		
		# note that we throughout this codebase we only work with representations of gWLDs in which half-propagators on an end are the only propagators supported on that end
		# however, if you try to feed this function a gWLD with multiple half-propagators supported on the same end, it will "move all the half-propagators to the front" of the end and put them before any other propagators with the same end in the global order
		num_half_props_on_end = new_props_on_end.count([[],1])
		if num_half_props_on_end !=0 and len(new_props_on_end) > num_half_props_on_end:
			while new_props_on_end[-1] == [[],1]:
				new_props_on_end.insert(0, new_props_on_end.pop(-1))
			
		#add the end back in, resort into the standard order, add these to the overall ordered list
		for q in new_props_on_end:
			q[0].append(end)
			q[0].sort()
		ordered_list_of_props += new_props_on_end
	return ordered_list_of_props
 
##############################################################################
### Functions to help convert gWLDs to Grassmann necklaces and Le diagrams ### 
##############################################################################

# Zee's code: some helper function for converting Grassmann necklaces to Le diagrams
def plusses_helper(all_vert, cur_vert, cur_horiz, Le_so_far, n, k):
	'''
	Author:
		Zee Fryer  
	'''
	if len(cur_vert) == 0:
		return
	if len(cur_vert) != len(cur_horiz):
		print("in plusses_helper, lengths don't match")
		print(all_vert, cur_vert, cur_horiz, Le_so_far, n, k)
	end_index = 1
	while end_index < len(cur_vert):
		if cur_vert[end_index]>cur_horiz[end_index-1]:
			break
		end_index += 1
	#one of the hooks for a plus goes from cur_vert[0] to cur_horiz[end_index-1]
	all_horiz = [x for x in range(n) if x not in all_vert]
	horiz_index = n-k-all_horiz.index(cur_horiz[end_index-1])-1
	(Le_so_far[all_vert.index(cur_vert[0])])[horiz_index] = 1
	new_vert = list(cur_vert)
	new_horiz = list(cur_horiz)
	del new_vert[0]
	del new_horiz[end_index-1]
	plusses_helper(all_vert, new_vert, new_horiz, Le_so_far, n, k)

def GN_to_Le(GN):
	'''
	Takes a (zero-indexed) Grassmann necklace and computes its associated Le diagram. 
	
	Arguments:
		GN: (list): Grassmann necklace using numbers between 0 and n-1
	Returns:
		Le: (list): Le diagram with 0, 1 entries
	Notes:
		This function uses the numbers 0 through n-1 to define a Grassmann necklace but the data type for Grassman necklaces used in the rest of the codebase uses the numbers 1 through n.
	Citations: This algorithm was introduced in the paper "An algorithm to construct the Le diagram associated to a Grassmann necklace" by Susama Agarwala and Zee Fryer :cite:'GNtoLe'. 
	Author:
		Zee Fryer
	'''
	Le = []
	n = len(GN)
	k = len(GN[0])
	for i in range(len(GN[0])):
		Le.append([0]*(n-k-(GN[0])[i]+i))
	for j in range(1, len(GN)):
		#find the plusses for GN[j] with a recursive helper function
		horiz = [x for x in GN[j] if x not in GN[0]]
		vert = [x for x in GN[0] if x not in GN[j]]
		horiz.sort()
		vert.sort()
		if len(horiz) != len(vert):
			print("problem with", GN)
		plusses_helper(GN[0], vert, horiz, Le, n, k)
	return Le


# This way we can use Zee's function to convert Grassmann necklaces to Le diagrams
def reindexGN(one_indexed_GN):
	'''
	Takes a Grassmann necklace indexed starting from 1 and returns a Grassmann necklace indexed starting from 0.
	
	Arguments:
		GN (list): Grassmann necklace using numbers between 1 and n
	Returns:
		GN (list): Grassmann necklace using numbers between 0 and n-1
	Note: Needed for :func:'GN_to_Le'. 
	'''
	zero_indexed_GN = copy.deepcopy(one_indexed_GN)
	for num_interval in range(len(one_indexed_GN)):
		for num in range(len(one_indexed_GN[num_interval])):
			zero_indexed_GN[num_interval][num] -= 1
	return zero_indexed_GN


# Karen's Le diagram data type (list) is different from Zee's (MutableDenseMatrix). 
# The following function only works for Karen's Le diagrams, so there is a function to convert below
# (This is easier than e.g. writing a converter from WLDs to gWLDs because of keeping track of edge ordering requiring work.
def rank(le):
	'''
	Computes the rank of a Le diagram.
	
	Arguments:
		le (list): Le diagram
	Returns:
		count (int): rank of Le diagram
	Author: Karen Yeats
	'''
	count = 0
	for i in le:
		for j in i:
			if j==1:
				count += 1
	return count


# Converts from Zee's Le diagrams to Karen's Le diagrams
def Matrix_Le_to_List_Le(le):
	'''
	Converts Zee Fryer's data type for Le diagrams to the one used in this codebase.
	
	Arguments:
		le (MutableDenseMatrix): k by (n-k) matrix with entries in 0, 1, or 'x'
	Returns:
		list_le (list): list of lists of ints representing a Le diagram
	'''
	num_rows = le.shape[0]
	num_cols = le.shape[1]
	# create empty list that will encode the Le diagram
	list_le = []
	# for every row of the matrix
	for i in range(num_rows):
		# create an empty list representing the current row of the Le diagram
		list_le_row = []
		# for each entry in the row
		for j in range(num_cols):
			# as long as the entry isn't x
			if le.row(i)[j] != x:
				# add its value to the list
				list_le_row += [le.row(i)[j]]
		# at the end of the row, add the list of of entries back to the main list
		list_le += [list_le_row]
	return list_le



def gWLDtoLe(gWLD):
	'''
	Computes the Le diagram associated to a generalized Wilson loop diagram by first computing the associated Grassmann necklace.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
	Returns:
		le (list): Le diagram
	
	'''
	# convert gWLD to Grassmann necklace
	gn = gWLD_to_GN(gWLD)
	# convert Grassmann necklace to Le diagram
	le = GN_to_Le(reindexGN(gn))
	return le

def dim(gWLD):
	'''
	Computes the dimension of a generalized Wilson loop diagram via its associated Le diagram.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
	Returns:
		dim (int): dimension of the input generalized Wilson loop diagram
	'''
	# convert to Le diagram
	le = gWLDtoLe(gWLD)
	# count the number of plusses in the Le diagram
	dim = rank(le)
	return dim
	
def gWLDtoWLD(gWLD):
	'''
	Converts generalized Wilson loop diagrams corresponding to ordinary Wilson loop diagrams to a different data type used in previous Python code written by Zee Fryer.
	
	Arguments: 
		gWLD (gWLD): a generalized Wilson loop diagram representing an ordinary Wilson loop diagram
		
	Returns:
		WLD (WLD): an ordinary Wilson loop diagram (n, [[v1,v2,v3,v4],[w1,w2,w3,w4], ...]) 
	Note:
		This function assumes that the gWLD you have fed it does actually correspond to an honest ordinary Wilson loop diagram - it does not perform any checks to see whether you've e.g. fed it something containing a propagator with the wrong number of ends.
	'''
	# Zee Fryer's data type for a WLD keeps track of the number of vertices and the (two) ends of each propagator as a flattened (ordered) list of vertices
	WLD = (NumVertices(gWLD), [my_flatten(prop) for prop in Ends(gWLD)])
	return WLD
	
	
def RankCheckGN(gWLD,GN):
	'''
	Checks that the Grassmann necklace computed from a generalized Wilson loop diagram is formatted correctly.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
		GN (list): Grassmann necklace
	Returns:
		(bool): True if the intervals in the Grassmann necklace have the right length, False otherwise.
	'''
	total_capacity = TotalCapacity(gWLD)
	for I in GN:
		if len(I) != total_capacity:
			return False
	return True
	
	
###################################################################################################
# Karen Yeats' code for computing the Grassmann necklace of a gWLD (copy pasted verbatim for now) #
###################################################################################################

##this version is 1-indexed

#gWLD are represented as
# [ list of props, list of orders on each edge]
#where a prop is represented as
# [ list of ends, capacity ]
#and an end is either a list of one element (the vertex) or
#a list of two (the vertices of the edge)
# and the order on an edge is a list of indices into the list of props

#remove propagator (in place!) in a gWLD
#corrected so a propagator may appear more than once on the same edge
def remove_prop(gWLD, prop):
	'''
	Author: Karen Yeats
	'''
	gWLD[0].pop(prop-1)
	for L in gWLD[1]:
		L[:] = [p for p in L if p != prop]
		for i in range(len(L)):
			if L[i] > prop:
				L[i] -= 1

        
#decrease capacity of prop by 1 (in place!), remove if resulting capacity is 0  
def decrease_capacity(gWLD, prop):
	'''
	Author: Karen Yeats
	'''
	gWLD[0][prop-1][1] -= 1
	if gWLD[0][prop-1][1] == 0:
		remove_prop(gWLD, prop)

#check if the vertex v has an end on it (it should have no more than 1 end)
#return the number (1-indexed) of the propagator with the end if it has one,
# else 0
def has_vertex_end(gWLD, v):
	'''
	Author: Karen Yeats
	'''
	for i in range(len(gWLD[0])):
		for end in gWLD[0][i][0]:
			if end == [v]:
				return i+1
	return 0

#check if the vertex v has a singled ended propagator on it
#return the number (1-indexed) of the first such prop if it has one
# else 0
def has_single_ended(gWLD, v):
	'''
	Author: Karen Yeats
	'''
	for i in range(len(gWLD[0])):
		if len(gWLD[0][i][0])==1 and gWLD[0][i][0][0] == [v]:
			return i+1
	return 0

#remove end of propagator without other changes
#if there are multiple copies of this end just remove one of them

#Note that here, we use the convention of a propagator being a multi-set
#of the edges and vertices of the diagram. 
#Therefore, an end is either a list of one element if it is a vertex or
#a list of two (the vertices of the edge) if it is an edge
def remove_end(gWLD, prop, end):
	'''
	Author: Karen Yeats
	'''
	gWLD[0][prop-1][0].remove(end)
	# if the end is an edge, also remove this prop from the order there
	# but only remove one copy again
	if len(end) == 2:
		gWLD[1][end[0]-1].remove(prop)

#converts a generalized WLD to a GN.  Does not check validity of GN
#assumes that the ends on edges are written from smaller to larger
#except [n,1] for the last one
		
#This is an implementation of Algorithm 5.3 in the paper
#In this implementation, the marked ends of Algorithm 5.3 are the ones called
#found_prop at each stage
def gWLD_to_GN(gWLD):
	'''
	Author: Karen Yeats
	'''
	GN = []
	n = len(gWLD[1])

	for root_index in range(n):
		workingWLD = copy.deepcopy(gWLD)
		GN_elt = []

		#loop through the other vertices cyclically starting at cur_root
		cur_v_index = root_index
		while True:
		#first check if there's a single ended prop at cur_v
			found_prop = has_single_ended(workingWLD, cur_v_index+1)
			if found_prop == 0:
				# we haven't found something yet, so 
				# find the counterclockwisemost end supported on cur_v 
				if workingWLD[1][cur_v_index-1] != []:
					found_prop = workingWLD[1][cur_v_index-1][0]
					#if cur_v_index is the root_index, 
					# need to remove the end so we don't
					#accidentally mark it again at the last vertex
					#if cur_v_index == root_index:
					#	edge = [cur_v_index, cur_v_index+1]
					#	remove_end(workingWLD, found_prop, edge)
				else:
					i = has_vertex_end(workingWLD, cur_v_index+1)
					if (i):
						found_prop = i
					else:
						if workingWLD[1][cur_v_index] != []:
							found_prop = workingWLD[1][cur_v_index][0]
							#in this case need to remove the end so we don't
							#accidentally mark it again at the next vertex
							edge = [cur_v_index+1, cur_v_index+2]
							if (cur_v_index+1 == n):
								edge = [cur_v_index+1, 1]
							remove_end(workingWLD, found_prop, edge)
			if (found_prop != 0):
				GN_elt.append(cur_v_index+1)
				decrease_capacity(workingWLD, found_prop)                 
			cur_v_index += 1
			if (cur_v_index == n):
				cur_v_index = 0
			if cur_v_index == root_index:
				break
		GN.append(GN_elt)
	return GN


==> anc/gWLD_moves.py <==
import copy
from gWLD_helper_functions import * # imports the functions needed for handling the gWLDs
from WLD_boundaries import * 

def Slide(gWLD, propnumber, vertex):
	'''
	Performs the "slide" move on a generalized Wilson loop diagram wherein an end of a propagator is "slid" from an edge to an adjacent vertex (if possible). 
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
		propnumber (int): number 1 through k of a propagator in the global ordering
		vertex (int): number 1 through n representing a vertex of the diagram
	Returns:
		bdyWLD (gWLD): generalized Wilson loop diagram
	Raises: 
		Error if you give it a propagator that "straddles" a vertex, i.e. if the slide move could be performed on the same propagator in either the clockwise or counterclockwise directions, e.g. when sliding a propagator with ends [1,2] and [2,3] to vertex 2.
	Notes:
		(1) It doesn't matter if there are other propagators \(q_1, q_2, ..., q_m \\ne p\) living at v, only the end/edge data of p changes.
		(2) Currently allows for the possibility of a propagator ending on an edge e and an adjacent vertex v, although
			(a) this does not arise in the boundary gWLDs of admissible ordinary k=2 WLDs, and
			(b) any gWLD with such a configuration is not locally minimal.
	'''
	n = NumVertices(gWLD)
	k = NumProps(gWLD)
	bdyWLD = copy.deepcopy(gWLD) # We'll construct the output gWLD by modifying the data of the input gWLD.
	ends = PropEnds(bdyWLD, propnumber)
	
	# make sure the given propagator is supported on the given vertex
	if vertex not in my_flatten(ends):
		print("The propagator isn't supported on this vertex. No move was applied.")
		return None
	# make sure the given propagator is supported on an edge, and not at the given vertex
	if [vertex] in ends:
		print("The propagator already ends at this vertex. No move was applied.")
		return None
	
	# grab the propagator ordering on the edges, since we'll need to remove a propagator after we slide
	prop_order_on_edges = PropOrderingOnEdges(bdyWLD)
	
	# if p is supported on e=[v,(v mod n)+1] and it is the closest to v among propagators supported on e:
	if propnumber in prop_order_on_edges[vertex-1] and propnumber == prop_order_on_edges[vertex-1][0]:
	# future Work: modify this conditional to allow the propagator to pass through any half-propagators on e if needed
		direction = "clockwise" # just for bookkeeping
		end_index=ends.index([vertex,(vertex % n)+1]) # note: this locates the first instance of this end in the list of ends for p in case there are multiple, which is the right one :)
		ends[end_index] = [vertex] # now p ends at v instead of e
		
		# make sure the propagators are in order and update their ordering on the edges accordingly
		ordered_list_of_props = OrderProps(bdyWLD)
		prop_order_on_edges = GetPropOrderOnEdgesFromOrderedProps(ordered_list_of_props,n)
		bdyWLD = [ordered_list_of_props, prop_order_on_edges]
	# if p is supported on e=[((v-2) mod n) + 1,v] and it is the closest to v among propagators supported on e:	
	elif propnumber in prop_order_on_edges[vertex-2] and propnumber == prop_order_on_edges[vertex-2][-1]:
		direction = "counterclockwise" # just for bookkeeping
		ends.reverse()
		end_index=ends.index([(vertex -2) % n + 1 ,vertex]) # note: this locates the last instance of this end in the list of ends for p in case there are multiple, which is the right one :)
		ends[end_index]=[vertex]
		ends.reverse()
		ends.sort()
		
		# make sure the propagators are in order and update their ordering on the edges accordingly
		ordered_list_of_props = OrderProps(bdyWLD)
		prop_order_on_edges = GetPropOrderOnEdgesFromOrderedProps(ordered_list_of_props,n)
		bdyWLD = [ordered_list_of_props, prop_order_on_edges]			
	else:
		print("The propagator isn't close enough to the vertex for a Slide move.")
		return None
	
	# future Work: this won't happen at codim 1 for honest WLDs but need to be prepared for single prop to end on both [v-1,v] and [v, (v mod n)+1]
	if propnumber in prop_order_on_edges[vertex-1] and prop_order_on_edges[vertex] and propnumber in prop_order_on_edges[vertex-2] and propnumber == prop_order_on_edges[vertex-2][-1]:
		raise ValueError("The propagator has two ends you could move towards v and I still need to be told what to do.")
	return bdyWLD
	

def AllSlide(gWLD):
	'''
	Performs all possible slide moves on a generalized Wilson loop diagram.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
	Returns:
		slide_boundary_gWLDs: (list) list of generalized Wilson loop diagrams obtained from the input by performing the slide move on all eligible propagators at all eligible vertices. Will return empty list if there are no valid slide moves that can be performed on the input.
	'''
	n = NumVertices(gWLD)
	k = NumProps(gWLD)
	slide_boundary_gWLDs = []
	# for each propagator
	for prop in range(1,k+1,1):
		# for each vertex that support the propagator
		for vertex in my_flatten(PropEnds(gWLD,prop)):
			# if a slide move can be performed with the propagator at the vertex
			if Slide(gWLD,prop,vertex) != None:
				# add it to the list of slide boundary gWLDs
				slide_boundary_gWLDs += [Slide(gWLD,prop,vertex)]
	return slide_boundary_gWLDs

	
def MergeOnEdge(gWLD, prop1, prop2):
	'''
	Performs the "merge" move on a generalized Wilson loop diagram wherein two propagators ending on the same edge are combined to form a new propagator if they are adjacent and satisfy a condition on their capacities.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
		prop1 (int): number 1 through k of a propagator in the global ordering
		prop2 (int): number 1 through k of a propagator in the global ordering
	Returns:
		bdyWLD (gWLD): generalized Wilson loop diagram
	Raises:
		Will fail if the two propagators have more than one edge in common as ends but can be easily fixed in the future. (This is never an issue when working with generalized Wilson loop diagrams which arise as boundaries of ordinary Wilson loop diagrams because of density.)
	Notes:
		Would need to be modified to handle repeated ends and half-propagators.
	'''
	# get number of vertices
	n = NumVertices(gWLD)
	
	# we'll produce the output gWLD by modifying the data of the input gWLD.
	bdyWLD = copy.deepcopy(gWLD)
	
	# make sure two distinct propagators have been specified
	if prop1 == prop2:
		raise ValueError("Two distinct propagators are needed to merge. No move was applied.")
		
	# get the propagator ordering on the edges
	prop_ordering_on_edges = PropOrderingOnEdges(bdyWLD)	
		
	# identify all possible edges on which both the propagators are supported
	supporting_edges = [edge for edge in prop_ordering_on_edges if prop1 in edge and prop2 in edge]
	
	# if there are no such edges, there's no move to perform
	if supporting_edges == []:
		print("The two propagators aren't supported on the same edge. No move was applied.")
		return None
		
	# assuming there is only one edge on which both propagators end, we can merge
	if len(supporting_edges) ==1:
		# get the propagator ordering on the edge
		edge_order = supporting_edges[0]
		edge_index = prop_ordering_on_edges.index(edge_order) # this will uniquely specific the edge index because of the assumption that supporting_edges is length 1
		
		# identify the edge in question
		edge = [edge_index+1,(edge_index + 1) % n + 1]
		
		# determine how many times each propagator ends on the edge 
		num_ends_of_prop1_on_edge = prop_ordering_on_edges[edge_index].count(prop1)
		num_ends_of_prop2_on_edge = prop_ordering_on_edges[edge_index].count(prop2)
		
		# performing the merge is straightforward when each propagator has only one end on the edge
		# this version of the code can't handle multiple ends at an edge
		# gWLDs with mutiple ends on the same edge to not arise as boundaries of k=2 admissible ordinary WLDs
		# but may appear at higher codimension for boundaries of WLDs with k>2
		# future Work: generalize this point  
		if num_ends_of_prop1_on_edge == 1 and num_ends_of_prop2_on_edge == 1: 
			# find the order in which the propagators appear on the edge
			prop1_index = edge_order.index(prop1) # this gives me the first and only location of p ending on e
			prop2_index = edge_order.index(prop2) # this only gives me the first and only location of q ending on e
			# get the ends of both propagators
			prop1_ends = PropEnds(bdyWLD,prop1)
			prop2_ends = PropEnds(bdyWLD,prop2)
			# get the capacities of both propagators
			prop1_capacity = Capacity(bdyWLD,prop1)
			prop2_capacity = Capacity(bdyWLD,prop2)
			
			# if the two propagators are adjacent in the propagator ordering on the edge
			# and their capacities are one less than their numbers of ends
			# note that the capacity condition rules out that either propagator are half-propagators
			if (prop2_index == prop1_index + 1 or prop1_index == prop2_index + 1) and prop1_capacity == len(prop1_ends) - 1 and prop2_capacity == len(prop2_ends) - 1:
				# merge the ends
				combined_ends = prop1_ends + prop2_ends # note this list contains the edge exactly twice
				combined_ends.remove(edge) # so removing the first occurence means it now only contains the edge once
				# order the ends lexicographically
				new_ends = combined_ends
				new_ends.sort()
				
				# add the capacities
				new_capacity = prop1_capacity + prop2_capacity
				
				# use the merged ends and added capacities to construct a new propagator
				new_prop = [new_ends,new_capacity]
				
				# depending on which propagator is first in the global order, first overwrite the earlier propagator with the new propagator's data. Then remove the second propagator from the list of propagators and the current edge. Then replace all instances of the second propagator with the new (i.e. first) propagator. 
				if prop1 < prop2:
					# the merged propagator (having all the same ends as the first propagator as a subset!) should have the same position in the propagator ordering as the first propagator did.
					
					# overwrite the propagator data of the first propagator with that of the new merged propagator
					bdyWLD[0][prop1-1] = new_prop
					
					# remove the second propagator from the list of propagators
					bdyWLD[0].remove(bdyWLD[0][prop2-1])
					
					# the propagators should now be in order
					# update the propagator ordering on the edges accordingly
					bdyWLD[1] = GetPropOrderOnEdgesFromOrderedProps(bdyWLD[0],n)
					
				# if the order of the propagators was swapped,
				else: # the second propagator appeared before the first propagator in the conventional global propagator order
					# overwrite the propagator data of the second propagator with the new merged propagator
					bdyWLD[0][prop2-1] = new_prop
					
					# remove the first propagator from the list of propagators
					bdyWLD[0].remove(bdyWLD[0][prop1-1])
					
					# the propagators should now be in order
					# update the propagator ordering on the edges accordingly
					bdyWLD[1] = GetPropOrderOnEdgesFromOrderedProps(bdyWLD[0],n)	
				
			# if the two propagators fail to be adjacent or satisfy the capacity condition, there is no move to perform
			else:
				print("The two propagators are either not adjacent on the same edge or fail to satisfy the capacity condition and cannot be merged. No move was applied.")
				return None
		
		# if one of the propagators ends multiple times on the edge in question there's more work to do
		# this can be dealt with later if anyone is interested
		else:
			return ValueError("One or both of the propagators end multiple times on the same edge. They can be merged but this has been left for future work.")
		
	# if there was more than one edge where both propagators are supported we haven't specified where to perform the merge	
	elif len(supporting_edges) > 1:

		raise ValueError("There is more than one edge where the merge move can be performed on these two propagators. Left for future work.")		
			
	return bdyWLD			
	
	
# future work: this next function could be rewritten so it doesn't have the two big redundant blocks of code in the "clockwise" and "counterclockwise" cases but it was faster to copy-paste from earlier versions of the code base 
def MergeOnVertex(gWLD,propnumber,vertex):
	'''
	Performs the "merge" move on a generalized Wilson loop diagram wherein one propagator ending on an edge is merged with its nearest neighbor propagator ending at a vertex, assuming a condition on their capacities.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
		propnumber (int): number 1 through k of a propagator in the global ordering
		vertex (int): number 1 through n representing a vertex of the diagram
	Returns:
		bdyWLD (gWLD): generalized Wilson loop diagram
	Warning:
		This function will fail if there is more than one propagator living at the vertex. In theory, it is unambiguous which of those propagators should be used in the merge but it would require modification of the algorithm that computes the a Grassmann necklace from a generalized Wilson loop diagram.
	'''
	n = NumVertices(gWLD)
	k = NumProps(gWLD)
	
	# we'll produce the output gWLD by modifying the data of the input gWLD.
	bdyWLD = copy.deepcopy(gWLD)
	prop_ordering_on_edges = PropOrderingOnEdges(bdyWLD)
	
	# make sure the input propagator isn't a half-propagator, we don't merge in that case
	if gWLD[0][propnumber-1] == [[[vertex, (vertex % n)+1]],1] or gWLD[0][propnumber-1] == [[[(vertex -2) % n + 1 ,vertex]],1]:
		print("This kind of merging move doesn't apply to half-propagators. No move was applied.")
		return None
	
	# make sure there is another propagator (distinct from the input propagator) living at the input vertex
	prop_numbers_at_vertex = [q for q in range(1,k+1) if [vertex] in PropEnds(gWLD,q)]
	if prop_numbers_at_vertex == []:
		print("There is no propagator living at the vertex to merge with. No move was applied.")
		return None
	if propnumber in prop_numbers_at_vertex:
		print("The propagator we wanted to move to the vertex is already stuck there. No move was applied.")
		return None
	
	# make sure the input propagator satisfies the capacity condition
	if Capacity(bdyWLD,propnumber) != len(PropEnds(bdyWLD,propnumber)) - 1:
		print("The propagator we wanted to merge at the vertex does not satisfy the capacity condition. No move was applied.")	
		return None
	
	# if there is exactly one propagator ending at the input vertex
	if len(prop_numbers_at_vertex) == 1:
		# identify it and get its capacity, we'll make sure it's not a half-propagator later but before we try to do anything
		other_prop_number = prop_numbers_at_vertex[0]
		other_prop_capacity = Capacity(bdyWLD,other_prop_number)
		
		# make sure the propagator at the input vertex satisfies the capacity condition
		if other_prop_capacity != len(PropEnds(bdyWLD,other_prop_number-1)) - 1:
			print("The propagator ending at the vertex we wanted to merge with does not satisfy the capacity condition. No move was applied.") 
			return None
		
		# make sure the input propagator is the closest such propagator to the vertex in question
		# depending on which propagator is first in the global order, first overwrite the earlier propagator with the new propagator's data. Then remove the second propagator from the list of propagators and the current edge. Then replace all instances of the second propagator with the new (i.e. first) propagator.
		if propnumber in prop_ordering_on_edges[vertex-1] and propnumber == prop_ordering_on_edges[vertex-1][0]:
			direction = "clockwise"
			
			# identify the edge where the input propagator ends
			edge = [vertex, (vertex % n)+1]
			
			# make sure the propagator living at the input vertex isn't a half-propagator
			if bdyWLD[0][other_prop_number-1] == [[edge],1]:
				print("This kind of merging move doesn't apply to half-propagators. No move was applied.")
				return None
			
			# get the ends of the input propagator and remove the edge that it will no longer end on after it merges 
			props_contributing_ends = bdyWLD[0][propnumber-1][0]
			props_contributing_ends.remove(edge)
			
			# merge the ends of the two propagators and add their capacities, overwriting the propagator at the vertex
			bdyWLD[0][other_prop_number-1][0] += props_contributing_ends
			bdyWLD[0][other_prop_number-1][1] += Capacity(bdyWLD,propnumber-1)
			
			# remove the input propagator from the global order
			bdyWLD[0].remove(bdyWLD[0][propnumber-1])
			
			# reorder propagators and edge ordering
			ordered_list_of_props = OrderProps(bdyWLD)
			prop_order_on_edges = GetPropOrderOnEdgesFromOrderedProps(ordered_list_of_props,n)
			bdyWLD = [ordered_list_of_props, prop_order_on_edges]
		
		# if the merging is happening in the other direction
		elif propnumber in prop_ordering_on_edges[vertex-2] and propnumber == prop_ordering_on_edges[vertex-2][-1]:
			direction = "counterclockwise" # just for bookkeeping
			edge = [(vertex -2) % n + 1 ,vertex]	
			
			# still need to make sure the propagator living at the input vertex isn't a half-propagator
			if bdyWLD[0][other_prop_number-1] == [[edge],1]:
				print("This kind of merging move doesn't apply to half-propagators. No move was applied.")
				return None
			
			# get the ends of the input propagator and remove the edge that it will no longer end on after it merges 
			props_contributing_ends = bdyWLD[0][propnumber-1][0]
			props_contributing_ends.remove(edge)
			
			# merge the ends of the two propagators and add their capacities, overwriting the propagator at the vertex
			bdyWLD[0][other_prop_number-1][0] += props_contributing_ends
			bdyWLD[0][other_prop_number-1][1] += Capacity(bdyWLD,propnumber-1)
			
			# remove the input propagator from the global order
			bdyWLD[0].remove(bdyWLD[0][propnumber-1])
			
			# reorder props and edge ordering
			ordered_list_of_props = OrderProps(bdyWLD)
			prop_order_on_edges = GetPropOrderOnEdgesFromOrderedProps(ordered_list_of_props,n)
			bdyWLD = [ordered_list_of_props, prop_order_on_edges]
	
	# note that by non-crossing shouldn't have to worry about a single propagator straddling an occupied vertex as long as we ensured there are no half-props living at v

	# the GN algorithm can't handle more than one propagator at a vertex for now so we restrict it to have occupancy one	
	elif len (prop_numbers_at_vertex) > 1:
		print("Currently, the Grassmann Necklace Algorithm can't handle this case.")
		return None
	
	return bdyWLD
	
			
def AllMerge(gWLD):
	'''
	Performs all possible merge moves on a generalized Wilson loop diagram.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
	Returns:
		merge_boundary_gWLDs (list): list (possibly empty) of generalized Wilson loop diagram obtained from the input by merging a pair of propagators
	'''
	n = NumVertices(gWLD)
	k = NumProps(gWLD)
	merge_boundary_gWLDs = []
	
	# for every propagator
	for prop1 in range(1,k,1):
		# at each vertex
		for v in range(1,n+1):
			# perform a merge move with some other propagator living at the vertex if applicable
			working_boundary = MergeOnVertex(gWLD,prop1,v)
			if working_boundary != None:
				merge_boundary_gWLDs += [working_boundary]
		# for every propagator distinct from the first
		for prop2 in range(prop1+1, k+1,1):
			# perform a merge merge with the first propagator if applicable
			working_boundary = MergeOnEdge(gWLD,prop1,prop2)
			if working_boundary != None:
				merge_boundary_gWLDs +=[working_boundary]
	return merge_boundary_gWLDs
	
	
def MergeAndSplitCounterclockwise(gWLD,edge):
	'''
	Performs a "merge and split" move on a generalized Wilson loop diagram: given an edge, all propagators ending on it are slid to the vertex in the counterclockwise direction and merged into a single new propagator, assuming a condition on the capacities.
	
	Arguments: 
		gWLD (gWLD): generalized Wilson loop diagram
		edge (list): pair of consecutive increasing integers between 1 and n or [n,1]
	Returns:
		bdyWLD (gWLD): generalized Wilson loop diagram
	Notes:
		Assumes that the input generalized Wilson loop diagram is in a "minimal" form in the sense that if there is a half-propagator, either it ends at a vertex or it ends on an edge and it is the only such propagator in the diagram to do so.	
	'''
	n = NumVertices(gWLD)
	k = NumProps(gWLD)
	
	# we'll produce the output gWLD by modifying the data of the input gWLD.
	bdyWLD = copy.deepcopy(gWLD)
	
	# find all the propagators that live on the input edge
	props_on_edge = [bdyWLD[0][prop_num-1] for prop_num in range(1,k+1) if edge in PropEnds(bdyWLD,prop_num)] # note they will appear in the global propagator order, as opposed to the order in which the propagators occur on the edge in question
	
	# make sure there are at least two propagators ending on the input edge
	if len(props_on_edge)== 0 or len(props_on_edge)==1:
		print("There are not enough propagators ending on this edge to perform a Merge and Split.")
		return None
	
	# make sure all the propagators satisfy the condition that their capacity is one less than their number of ends
	props_on_edge_satisfying_capacity_condition = [bdyWLD[0][prop_num-1] for prop_num in range(1,k+1) if edge in PropEnds(bdyWLD,prop_num) and Capacity(bdyWLD,prop_num) == len(PropEnds(bdyWLD,prop_num)) - 1]
	if props_on_edge != props_on_edge_satisfying_capacity_condition:
		print("There is at least one propagator ending on this edge that fails to satisfy the capacity condition.")
		return None
		
	# create a new half-propagator that will split off and "clear" the edge
	new_half_prop = [[edge],1]
	
	# create the new merged propagator that gets pushed to the vertex edge[1] out of all the propagators that live on the edge as follows:
	new_merged_ends = []
	
	# for every propagator ending on the edge
	for p in props_on_edge:
		# remove it from the overall list of propagators (by admissibility no two propagators in an ordinary WLD or its boundaries are identical and it is safe to .remove() )
		bdyWLD[0].remove(p)
		# take all ends except the active edge where the merge and split is happening
		ends = p[0]
		ends = [end for end in ends if end != edge] # remove all instances of the edge as an end of p, in case there were multiple
		
		# contribute these ends to what will become the new merged propagator	
		new_merged_ends += ends
		
	# the new merged propagator will now end on the vertex in the counterclockwise direction from the input edge
	new_merged_ends += [[edge[1]]]
	
	# sort the new ends lexicographically 
	new_merged_ends.sort()
	
	# define the capacity of the merged propagator to be one less than the sum of the capacities of the propagators that were living on the edge
	new_merged_prop_capacity = sum([q[1] for q in props_on_edge])-1
	
	# finish defining the new merged propagator and it to the list of propagators
	new_merged_prop = [new_merged_ends, new_merged_prop_capacity]
	bdyWLD[0].append(new_merged_prop)
	
	# now that the edge has cleared it is safe to add back in the new half propagator as well
	bdyWLD[0].append(new_half_prop)
		
	# reorder the propagators and update the propagator ordering on the edges
	ordered_list_of_props = OrderProps(bdyWLD)
	prop_order_on_edges = GetPropOrderOnEdgesFromOrderedProps(ordered_list_of_props,n)
	bdyWLD = [ordered_list_of_props, prop_order_on_edges]
	return bdyWLD
	
# future work: note, by adding an extra argument "up" or "down" both version of the merge and split move can be combined into a single function, since otherwise they are nearly identical.
	
	
def MergeAndSplitClockwise(gWLD,edge):
	'''
	Performs a "merge and split" move on a generalized Wilson loop diagram: given an edge, all propagators ending on it are slid to the vertex in the clockwise direction and merged into a single new propagator, assuming a condition on the capacities.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
		edge (list): pair of consecutive increasing integers between 1 and n or [n,1]
	Returns:
		gWLD (gWLD): generalized Wilson loop diagram
		
	Notes:
		Assumes that the input generalized Wilson loop diagram is in a "minimal" form in the sense that if there is a half-propagator, either it ends at a vertex or it ends on an edge and it is the only such propagator in the diagram to do so.
	'''
	n = NumVertices(gWLD)
	k = NumProps(gWLD)
	
	# we'll produce the output gWLD by modifying the data of the input gWLD.
	bdyWLD = copy.deepcopy(gWLD)
	
	# find all the propagators that live on the input edge
	props_on_edge = [bdyWLD[0][prop_num-1] for prop_num in range(1,k+1) if edge in PropEnds(bdyWLD,prop_num)] 
	
	# make sure there are at least two propagators ending on the input edge
	if len(props_on_edge)== 0 or len(props_on_edge)==1:
		print("There are not enough propagators ending on this edge to perform a Merge and Split.")
		return None
	
	# make sure all the propagators satisfy the condition that their capacity is one less than their number of ends
	props_on_edge_satisfying_capacity_condition = [bdyWLD[0][prop_num-1] for prop_num in range(1,k+1) if edge in PropEnds(bdyWLD,prop_num) and Capacity(bdyWLD,prop_num) == len(PropEnds(bdyWLD,prop_num)) - 1]
	if props_on_edge != props_on_edge_satisfying_capacity_condition:
		print("There is at least one propagator ending on this edge that fails to satisfy the capacity condition.")
		return None
		
	# create a new half-propagator that will split off and "clear" the edge
	new_half_prop = [[edge],1]
	
	# create the new merged propagator that will get pushed to the vertex edge[0] out of all the propagators that live on the edge as follows:
	new_merged_ends = []
	
	# for every propagator ending on the edge
	for p in props_on_edge:
		# remove it from the overall list of propagators (by noncrossing each is unique and it is safe to .remove() )
		bdyWLD[0].remove(p)
		ends = p[0]
		# take all ends except the active edge where the merge and split is happening		
		ends = [end for end in ends if end != edge] # remove all instances of the edge as an end, in case there were multiple
		# contribute these ends to what will become the new merged propagator	
		new_merged_ends += ends

	# the new merged propagator will now end on the vertex in the clockwise direction from the input edge
	new_merged_ends += [[edge[0]]]
	
	# sort the ends of the new propagator lexicographically
	new_merged_ends.sort()
	
	# define the capacity of the merged propagator to be one less than the sum of the capacities of the propagators that were living on the edge
	new_merged_prop_capacity = sum([q[1] for q in props_on_edge])-1
	
	# finish defining the new merged propagator and it to the list of propagators
	new_merged_prop = [new_merged_ends, new_merged_prop_capacity]
	bdyWLD[0].append(new_merged_prop)
	
	# now that the edge has cleared it is safe to add back in the new half propagator as well	
	bdyWLD[0].append(new_half_prop)
	
	# reorder the propagators and update the propagator ordering on the edges
	ordered_list_of_props = OrderProps(bdyWLD)
	prop_order_on_edges = GetPropOrderOnEdgesFromOrderedProps(ordered_list_of_props,n)
	bdyWLD = [ordered_list_of_props, prop_order_on_edges]
	return bdyWLD


def AllMergeAndSplit(gWLD):
	'''
	Performs all possible "merge and split" moves on a generalized Wilson loop diagram.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
	Returns:
		merge_and_split_boundary_gWLDs (list): list (possibly empty) of generalized Wilson loop diagram obtained from the input by doing a merging and splitting
	'''
	n = NumVertices(gWLD)
	
	# enumerate all the edges in the input gWLD
	all_edges = [[i,i%n + 1] for i in range(1,n+1)]
	
	# create a list that we'll populate with any gWLDs that arise from the merge and split move
	merge_and_split_boundary_gWLDs = []
	
	# for each edge
	for edge in all_edges:
	
		# perform the merge and split move in both directions, if applicable
		if MergeAndSplitClockwise(gWLD,edge) != None:
			merge_and_split_boundary_gWLDs += [MergeAndSplitClockwise(gWLD,edge)]
		if MergeAndSplitCounterclockwise(gWLD,edge) != None:
			merge_and_split_boundary_gWLDs += [MergeAndSplitCounterclockwise(gWLD,edge)]
	return merge_and_split_boundary_gWLDs
	
	
def XMergeAndSplit(gWLD,vertex):
	'''
	Performs an "X-merge and split" move on a generalized Wilson loop diagram: when a pair of capacity one propagators end on either side of a vertex (and are the only propagators ending on these edges) they can be "X-merged" into a single capacity one propagator while simultaneously creating a half-propagator at the vertex.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
		vertex (int): number 1 through n representing a vertex of the diagram
	Returns:
		bdyWLD (gWLD): generalized Wilson loop diagram
	Notes:
		Assumes that neither propagators involved in the move have repeated ends on the edges in question.
	'''
	n = NumVertices(gWLD)
	k = NumProps(gWLD)
	
	# we'll produce the output gWLD by modifying the data of the input gWLD.
	bdyWLD = copy.deepcopy(gWLD)
	
	# identify the two edges adjacent to the vertex
	clockwise_edge = [vertex,(vertex % n)+1]
	counterclockwise_edge = [(vertex -2) % n + 1 ,vertex]

	# make sure there isn't already a propagator living at the vertex, since we don't perform the move in that case
	props_at_vertex = [bdyWLD[0][prop_num-1] for prop_num in range(1,k+1) if [vertex] in PropEnds(bdyWLD,prop_num)]
	if props_at_vertex != []:
		print("There's already a propagator ending at the vertex. No move was applied.")
		return None

	# find the propagators living on either side of the vertex
	props_on_clockwise_edge = [bdyWLD[0][prop_num-1] for prop_num in range(1,k+1) if clockwise_edge in PropEnds(bdyWLD,prop_num)]
	props_on_counterclockwise_edge = [bdyWLD[0][prop_num-1] for prop_num in range(1,k+1) if counterclockwise_edge in PropEnds(bdyWLD,prop_num)]
	
	# make sure there is at least one propagator on either side of the vertex to be able to perform the move
	if props_on_clockwise_edge == [] or props_on_counterclockwise_edge == []:
		print("This move requires at least one propagator to be supported on either side of the vertex. No move was applied.")
		return None
	
	# make sure the propagators encircling the vertex don't include a half-propagator, since we don't perform the move in that case
	if [[clockwise_edge],1] in props_on_clockwise_edge or [[counterclockwise_edge],1] in props_on_counterclockwise_edge:
		print("We're not going to apply the move if there's half-edges lying around.")
		return None
	
	# make sure there is precisely two propagators, one on either side of the vertex
	if len(props_on_clockwise_edge) == 1 and len(props_on_counterclockwise_edge) == 1 and props_on_clockwise_edge != props_on_counterclockwise_edge:
		# identify each such propagator
		prop1 = props_on_clockwise_edge[0]
		prop2 = props_on_counterclockwise_edge[0]
		
		# get the end and capacity data from the active propagators
		prop1_ends = prop1[0]
		prop1_capacity = prop1[1]
		prop2_ends = prop2[0]
		prop2_capacity=prop2[1]
		
		# make sure they both satisfy the capacity condition
		if prop1_capacity != len(prop1_ends) - 1 or prop2_capacity != len(prop2_ends) - 1:
			print("At least one of the propagators on either side of the vertex fail to satisfy the capacity condition.")
			return None
			
		# remove the two propagators ending on the edges adjacent to v from the list of propagators
		bdyWLD[0].remove(prop1)
		bdyWLD[0].remove(prop2)
		
		# remove the active edges from the ends
		prop1_ends.remove(clockwise_edge)
		prop2_ends.remove(counterclockwise_edge)
		
		# create the new merged propagator
		merged_prop_ends = prop1_ends + prop2_ends + [[(vertex % n)+1]] + [[(vertex -2) % n + 1]]
		merged_capacity = prop1_capacity + prop2_capacity - 1
		merged_prop = [merged_prop_ends,merged_capacity]
		
		# ignore repeated ends for now
		if merged_prop_ends != DeleteDuplicates(merged_prop_ends):
			print("Left for future work.")
			return None
			
		# create the new half-propagator
		new_half_prop = [[[vertex]],1]
		
		# update the list of propagators
		bdyWLD[0].append(merged_prop)
		bdyWLD[0].append(new_half_prop)
		
		# carefully reorder the propagators and get the edge ordering data squared away
		ordered_list_of_props = OrderProps(bdyWLD)
		prop_order_on_edges = GetPropOrderOnEdgesFromOrderedProps(ordered_list_of_props,n)
		bdyWLD = [ordered_list_of_props, prop_order_on_edges]
		return bdyWLD
	else:
		print("There are too many propagators supported around this vertex to perform the X-merge and split move.")
		return None


def AllXMergeAndSplit(gWLD):
	'''
	Performs all possible "X-merge and split" moves on a generalized Wilson loop diagram.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
	Returns:
		X_merge_and_split_boundary_gWLDs (list): list (possibly empty) of generalized Wilson loop diagram obtained from the input by doing a retraction or splitting
	'''
	n = NumVertices(gWLD)
	# create a list that we'll populate with any gWLDs that arise from the X merge and split move	
	X_merge_and_split_boundary_gWLDs = []
	
	# for every vertex in the gWLD
	for vertex in range(1,n+1):
		# perform an X-merge and split move at that vertex if applicable and add it to the list
		if XMergeAndSplit(gWLD,vertex) != None:
			X_merge_and_split_boundary_gWLDs += [XMergeAndSplit(gWLD,vertex)]
	return X_merge_and_split_boundary_gWLDs	


def RetractOrSplit(gWLD, vertex, propnumber):
	'''
	Performs a "retract or split" move on a generalized Wilson loop diagram: when a propagator ends on a vertex, it will split from its other ends to form a half propagator if it has sufficient capacity or "retract" from the vertex if not.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
		vertex (int): number 1 through n representing a vertex of the diagram
		propnumber (int): number 1 through k representing a propagator in the global ordering
	Returns:
		bdyWLD (gWLD): generalized Wilson loop diagram
	'''
	n = NumVertices(gWLD)
	
	# we'll produce the output gWLD by modifying the data of the input gWLD.
	bdyWLD = copy.deepcopy(gWLD)
	
	# identify all propagators ending at the input vertex
	prop_nums_at_vertex = [prop for prop in range(1,NumProps(bdyWLD)+1,1) if [vertex] in PropEnds(bdyWLD,prop)]
	
	# make sure the input propagator is among them, otherwise there's nothing to do
	if propnumber not in prop_nums_at_vertex:
		print("The propagator given does not end at this vertex.")
		return None
	
	# make sure there isn't already a half-propagator at v, since there is we don't perform the move in that case
	# note that if a gWLD supports at least one half-propagator, then it is equivalent to the gWLD with only one half-propagator at v and all other ends at v being removed from their supporting propagators (in particular any extra half-propagators are removed from the diagram entirely)
	if [[[vertex]],1] in bdyWLD[0]:
		print ("There is a half-propagator already stuck on this vertex. No move was applied.")
		return None
		
	# compute the capacity of the input propagator
	prop_capacity = Capacity(bdyWLD, propnumber)
	
	# retract the end of the propagator from the vertex, make sure we leave the rest of the ends in the order we found them
	prop_ends = bdyWLD[0][propnumber-1][0]
	prop_ends.remove([vertex])
	prop_ends.sort()

	# if the capacity is 1, we're done with the "retraction", if the capacity is greater than 1, we "split"
	if prop_capacity > 1:
		# subtract 1 from the capacity of the input propgator
		bdyWLD[0][propnumber-1][1] -= 1 
		
		# create the new half-propagator
		new_half_prop = [[[vertex]],1]
		
		# update the list of propagators
		bdyWLD[0].append(new_half_prop)
	
	# in either case must ensure propagators are in order (we may have created a new one!) and update the edge ordering
	ordered_list_of_props = OrderProps(bdyWLD)
	prop_order_on_edges = GetPropOrderOnEdgesFromOrderedProps(ordered_list_of_props,n)
	bdyWLD = [ordered_list_of_props, prop_order_on_edges]
	return bdyWLD
	

# future work: can easily code up the rule that creating a half-propagator "clears" the vertex by forcing the ends of all other propagators ending at the vertex to retract 
def AllRetractOrSplit(gWLD):
	'''
	Performs all possible "retract or split" moves on a generalized Wilson loop diagram.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
	Returns:
		retract_or_split_boundary_gWLDs (list): list (possibly empty) of generalized Wilson loop diagram obtained from the input by doing a retraction or splitting
	Warnings:
		In its current form this function will not give the correct answer on gWLDs with more than one propagator ending at a vertex, although by using equivalent representations one can avoid such gWLDs arising as boundaries of ordinary admissible WLDs.  
	'''
	n = NumVertices(gWLD)
	k = NumProps(gWLD)
	# create a list that we'll populate with any gWLDs that arise from the retract or split move
	retract_or_split_boundary_gWLDs = []
	
	# for each vertex in the gWLD
	for vertex in range(1,n+1):
	
		# for each propagator in the gWLD
		for prop in range(1,k+1):
		
			# if the propagator can be retracted or split from the vertex, perform the move and add it to the list
			if RetractOrSplit(gWLD,vertex,prop) != None:
				retract_or_split_boundary_gWLDs += [RetractOrSplit(gWLD,vertex,prop)]
	return retract_or_split_boundary_gWLDs
	
	
def AllMoves(gWLD):
	'''
	Computes the generalized Wilson loop diagrams resulting from applying all possible boundary moves (slide, merge, merge/split, X-merge/splot, split/retract) once to a fixed generalized Wilson loop diagram.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
	Returns:
		diagrammatic_boundary_gWLDs (list): list of generalized Wilson loop diagrams
	'''
	diagrammatic_boundary_gWLDs = AllSlide(gWLD) + AllMerge(gWLD) + AllMergeAndSplit(gWLD) + AllXMergeAndSplit(gWLD) + AllRetractOrSplit(gWLD)
	return diagrammatic_boundary_gWLDs

	
def Codim1DiagrammaticBoundaries(gWLD):
	'''
	Computes only the codimension 1 generalized Wilson loop diagrams resulting from applying all possible boundary moves (slide, merge, merge/split, X-merge/splot, split/retract) to a fixed generalized Wilson loop diagram. 
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
	Returns:
		codim1_diagrammatic_boundary_gWLDs_with_correct_rank (list): list of generalized Wilson loop diagrams
	See Also:
		:func:`AllMoves`
	'''
	# compute the dimension of input gWLD
	d = dim(gWLD)
	# compute the rank of the Le diagram corresponding to the input gWLD 
	rank = len(gWLDtoLe(gWLD))
	# list the generalized Wilson loop diagrams obtained from applying moves
	diagrammatic_boundary_gWLDs = AllMoves(gWLD)
	# remove diagrams which fail to have codimension 1
	codim1_diagrammatic_boundary_gWLDs = [bdyWLD for bdyWLD in diagrammatic_boundary_gWLDs if my_flatten(gWLDtoLe(bdyWLD)).count(1) == d-1]
	# remove diagrams whose Le diagram fails to have the right rank
	codim1_boundary_gWLDs_with_correct_rank = [bdyWLD for bdyWLD in codim1_diagrammatic_boundary_gWLDs if len(gWLDtoLe(bdyWLD)) == rank]
	return codim1_boundary_gWLDs_with_correct_rank


def DiagrammaticBoundariesByCodim(gWLD):
	'''
	Computes the generalized Wilson loop diagrams resulting from sucessively applying all possible boundary moves (slide, merge, merge/split, X-merge/splot, split/retract) to a fixed generalized Wilson loop diagram, sorted by codimension.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
	Returns:
		bdy_gWLDs (list): codimension-sorted list of lists of generalized Wilson loop diagrams
	Notes: 
		This function only computes those generalized Wilson loop diagrams which arise from successive applications of the boundary moves to codimension one. Identical (equal) generalized Wilson loop diagrams are thrown out but different generalized Wilson loop diagrams representing the same boundary are not identified.
	'''
	# compute dimension of input gWLD
	gWLD_dim = dim(gWLD)
	# start list of boundaries with 0th entry the input gWLD and 1st entry a list of codimension 1 boundary gWLDs
	bdyWLDs = [[gWLD]] + [Codim1DiagrammaticBoundaries(gWLD)]
	d = gWLD_dim - 1
	while d > 0:
		fixed_dim_bdyWLDs = []
		for bdy in bdyWLDs[-1]:
			fixed_dim_bdyWLDs += Codim1DiagrammaticBoundaries(bdy)
		DeleteDuplicates(fixed_dim_bdyWLDs)
		bdyWLDs += [fixed_dim_bdyWLDs]
		d -= 1
	return bdyWLDs

def LeBoundariesFromMovesByCodim(gWLD):
	'''
	Computes the Le diagrams of generalized Wilson loop diagrams generated by applying the graphical calculus to the input generalized Wilson loop diagram, sorted by codimension.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
	Returns:
		boundary_Les (list): the ith entry is a list of Le diagrams of dimension d-i, where d is the dimension of the Le diagram associated to the input generalized Wilson loop diagrams
	'''
	# compute the codimension sorted list of gWLDs arising from the graphical calculus
	diagrammatic_boundary_gWLDs = DiagrammaticBoundariesByCodim(gWLD)
	# create a list that we'll populate with the Le diagrams of the gWLDs
	boundary_Les = []
	# create a list of the unique Le diagrams coming from the gWLDs at each codimension and add it to the full list
	for i in range(len(diagrammatic_boundary_gWLDs)):
		fixed_dim_boundary_Les = []
		[fixed_dim_boundary_Les.append(gWLDtoLe(bdy)) for bdy in diagrammatic_boundary_gWLDs[i] if gWLDtoLe(bdy) not in fixed_dim_boundary_Les]
		boundary_Les += [fixed_dim_boundary_Les]
	return boundary_Les
	
	
def NumBoundariesFromMovesByCodim(gWLD):
	'''
	Counts the number of boundaries of each codimension that are produced by successive applications of the boundary moves to the input generalized Wilson loop diagram.
	
	Arguments:
		gWLD (gWLD): generalized Wilson loop diagram
	Returns:
		num_boundaries_by_codim (list): the ith entry is a positive integer counting the number of move-generated codimension i boundaries  of the positroid cell associated to the input generalized Wilson loop diagram 
	Note:
		The count of codimension i boundaries represents only those diagrams which arise as codimension 1 boundaries of codimension i+1 boundaries of the input diagram. In principle this could result in an undercount of the boundaries which arise from recursive application of the boundary moves, although this method is sufficient for generating boundaries of Wilson loop diagrams with 2 propagators.
	'''
	# compute the codimension sorted list of Le diagrams arising from the graphical calculus
	boundary_Les = LeBoundariesFromMovesByCodim(gWLD)
	# count how many Le diagrams there are
	num_boundaries_by_codim = [len(bdys) for bdys in boundary_Les]
	return num_boundaries_by_codim


==> anc/gWLDs_README.txt <==
##########################################################
# Python files for generalized Wilson loop diagrammatics #
##########################################################


###############
# Description #
###############

These Python scripts define a data type for noncrossing generalized Wilson loop diagrams (gWLDs) and provide functions applying certain diagrammatic operations (which we call slide, merge, merge and split, X-merge and split, retract or split) on gWLDs. 
The main purpose of these functions is to compute the boundaries of the positroid cell associated to a given generalized Wilson loop diagram. 

To facilitate the analysis of noncrossing gWLDs as positroid cell boundaries there are also functions implementing some algorithms that translate back and forth between gWLDs and other closely-related combinatorial objects  -- Grassmann necklaces, Le diagrams, and reduced permutations -- each of which correspond uniquely to positroid boundaries.
Some of these algorithms are original work of the authors and their coauthors, see the Acknowledgements in this file for more details.


##################
# File Directory #
##################

example_gWLDs.py
    * contains examples and non-examples of gWLDs
    
gWLD_helper_functions.py
    * a suite of functions for handling gWLDs, used in gWLD_moves
    
gWLD_moves.py
    * contains functions (Slide, MergeOnEdge, MergeOnVertex, MergeAndSplit, XMergeAndSplit, RetractOrSplit) implementing the boundary moves of the graphical calculus
    
WLD_boundaries.py (wraps around code written by Zee Fryer)
    * most functions written by Zee Fryer
    * computes boundaries of the positroid associated to an ordinary Wilson loop diagram using the parametrization of positroids via reduced permutations
    
moves_generate_k2_boundaries.py
    * contains a single function which checks that the moves from gWLD_moves.py are sufficient to generate the boundaries of ordinary Wilson loop diagrams with 2 propagators, as computed by WLD_boundaries.py
    
moves_almost_generate_codim1_k3_boundaries.py
    * contains a single function that checks whether the moves from gWLD_moves.py generate the codimension 1 boundaries of ordinary Wilson loop diagrams for a fixed number of vertices and 3 propagators

####################################
# gWLD data structure and examples #
####################################

Recall that a gWLD on n vertices is specified by its k propagators.

A propagator is encoded by two pieces of data: a list of its ends (ordered lexicographically for convenience) and its capacity.

[
    [
        [first end of prop],
        ...,
        [last end of prop]
    ],
    capacity
]
 
    * Each end in the list of ends is either of the form [i] (called a vertex) or [j, j+1 mod n] (called an edge) for some positive integers i,j less than or equal to n. 
    * The capacity is a positive integer bounded from above by the number of ends.

The data structure we use to encode a noncrossing gWLD is a list with two entries.

    (1) The first entry consists of an *ordered* list of propagators of length k. 
        The idea of the convention for this order is straightforward to explain from the diagrammatics: starting at vertex [1] and moving in the counterclockwise direction, one puts the propagators in the order in which they appear drawn. 
        More precisely, we give an algorithmic desription of our convention for ordering the propagators, which we subsequently call the "global order".
        * Starting at vertex [1], consider the list of propagators with end [1]. 
        * Look at the list of ends of such propagators and remove all instances of the end [1]. 
        * Now put the list of ends in the reverse lexicographic order.
        * Add the list of propagators with end [1] to global order according to this "end-deleted-reverse-lex-order".
        * Now move to edge [1,2], and consider the list of only those propagators with end [1,2] which have not already been added to the globally ordered list of propagators.
        * Again add the propagators with end [1,2] to the global order according to the "[1,2]-deleted reverse-lex-order".
        * Move on to vertex [2], and repeat so on until edge [n,1]. 
       This ordering on the propagators in implemented in the function OrderProps in gWLD_helper_functions.
       Each propagator can now be referred to by the positive integer between 1 and k corresponding to its position in the global ordering. 
    
    (2) The second entry consists of a list of length n, each entry of which is a list of integers between 1 and k corresponding to the order in which the propagators appear counterclockwise on each edge [i, i+1] when drawn. 
        
        [
           [order of props on edge 1],
           ...,
           [order of props on edge n]
        ]
        
        More precisely, each entry lists the (edge-deleted-reverse-lex) order of the propagators ending on an edge, starting with edge [1,2] and ending with edge [n,1]. 
        Again, this corresponds lists all propagators (labeled by their position in the global order) ending on [i,i+1 mod n] in the order in which they appear drawn, that is from closest to vertex i to farther from vertex i.  
        The reader will note that this information can be derived from the globally ordered list of propagators, and indeed this is accomplished by the function GetPropOrderingOnEdges in gWLD_helper_functions.py. 
    
Finally, a generalized Wilson loop diagram (gWLD) is encoded as follows:

# gWLD:
[
    [
        [
            [
                [first end of prop 1],
                ...,
                [last end of prop 1]
            ],
       capacity of prop 1
        ], 
            ..., 
        [
            [
                [first end of prop k],
                ...,
                [last end of prop k]
            ],
        capacity of prop k
        ]
    ],

    [
        [order of props on edge 1],
        ...,
        [order of props on edge n]
    ]
]

For example,

>>> test_gWLD = [[[[[1,2],[7,8]],1],[[[1,2],[2,3],[6,7]],2],[[[3],[5,6]],1],[[[9]],1]],[[1,2],[2],[],[],[3],[2],[1],[],[]]]

For more examples, see example_gWLDs.py.

At present it is up to the user to correctly specify a list that meets the criteria for a gWLD above and there is not a function to check whether a given list conforms to the gWLD data structure. 

################
# Instructions #
################

Recall that the implementation of the moves that comprise the graphical calculus (Slide, MergeOnEdge, MergeOnVertex, MergeAndSplit, XMergeAndSplit, and RetractOrSplit) are stored in gWLD_moves.py. 

>>> from gWLD_moves import *

To perform a specific move, for example to compute the gWLD obtained from test_gWLD by merging the first and second propagators on the edge they share, run

>>> MergeOnEdge(test_gWLD,1,2)

[[[[[1, 2], [2, 3], [6, 7], [7, 8]], 3], [[[3], [5, 6]], 1], [[[9]], 1]], [[1], [1], [], [], [2], [1], [
1], [], []]]

To compute all possible merge moves that can be applied to test_gWLD, run

>>> AllMerge(test_gWLD)

[[[[[[1, 2], [7, 8]], 1], [[[1, 2], [2, 3], [6, 7]], 2], [[[3], [5, 6]], 1], [[[9]], 1]], [[1, 2], [2], 
[], [], [3], [2], [1], [], []]], [[[[[1, 2], [2, 3], [6, 7], [7, 8]], 3], [[[3], [5, 6]], 1], [[[9]], 1]
], [[1], [1], [], [], [2], [1], [1], [], []]], [[[[[1, 2], [7, 8]], 1], [[[1, 2], [2, 3], [6, 7]], 2], [
[[3], [5, 6]], 1], [[[9]], 1]], [[1, 2], [2], [], [], [3], [2], [1], [], []]], [[[[[1, 2], [7, 8]], 1], 
[[[1, 2], [2, 3], [6, 7]], 2], [[[3], [5, 6]], 1], [[[9]], 1]], [[1, 2], [2], [], [], [3], [2], [1], [],
 []]]]
 
This lists all the boundaries of test_gWLD that can be realized by performing a merge move. Since this list containse 4 elements, we see that there are 4 ways to perform a merge move. 
Similarly to the AllMerge function, AllSlide, AllMergeAndSplit, AllXMergeAndSplit, AllRetractOrSplit applied to a gWLD will find all possible moves of each type that can be applied to the input.

To verify that these moves generate the boundaries of all ordinary Wilson loop diagrams with two propagators, run

>>> from moves_generate_k2_boundaries import *
>>> CheckMovesGenerateBoundaries()

and confirm that it returns True.


########################
# Caveats and cautions #
########################

(1) IMPLEMENTATION OF GRAPHICAL CALCULUS APPLIES TO A LIMITED CLASS OF NONCROSSING GWLDs

    In theory every noncrossing gWLD corresponds to a positroid, and one may be interested in studying boundaries of such gWLDs, not just ordinary WLDs.
    However, the diagrammatic moves defined in gWLD_moves.py have some significant limitations that prevent them from accepting arbitrary noncrossing gWLDs as input and thus from being used to analyze boundaries beyond those arising from admissible ordinary WLDs.
    We make the following assumptions about the gWLDs input into the Python implementations of the diagrammatic moves.
        * No propagator has repeated ends (ends multiple times on the same edge or vertex).
        * Single-ended aka half propagators may not share an end with any other propagators.
    Of course, admissible ordinary Wilson loop diagrams do not have these features.
    Moreover (and crucially), no such diagrams are produced from successive applications of our diagrammatic moves to admissible ordinary Wilson loop diagrams.
    Therefore, the version of the graphical calculus implemented in the accompanying Python scripts should be viewed only as a tool for analyzing boundaries of ordinary admissible Wilson loop diagrams.
    However, we have left comments throughout the functions docstrings and inline comments indicating where (and sometimes how) one would need to modify the code in order to apply it to arbitrary noncrossing gWLDs.
    
(2) IMPLEMENTATION WAS DEVELOPED SIMULTANEOUSLY WITH MATHEMATICAL DEFINITIONS AND THEORY, RATHER THAN AS AN APPLICATION EX POST FACTO

    The reader should note that these Python scripts were co-designed with our mathematical definitions of both generalized Wilson loop diagrams their diagrammatic moves.
    In particular, the current version of the code is one of several revisions of earlier versions used to develop the most general notion of gWLDs and their graphical calculus.
    This explains some of the limitations mentioned above in point (1) as well as some of the verbosity (e.g. in the functions MergeOnEdge and MergeOnVertex, as well as MergeAndSplitClockwise and MergeAndSplitCounterClockwise) and the general de-emphasis on efficiency of computation.

(3) CERTAIN MOVES HAVE SPECIFIC LIMITATIONS BEYOND POINT (1) THAT DO NOT HINDER THEIR APPLICATION TO BOUNDARIES OF WLDS
    
    It is worth noting that the following points could easily be addressed in a future version.
    
    * gWLD_moves.Slide(gWLD, propnum, vertex)
    
        * Note that the Slide function takes a propagator and vertex as input.
          This does not fully specify how to perform the move in general:
          If a propagator ends on both edges adjacent to a vertex, one needs to specify which end to slide to the vertex.
          This case is not implemented as such diagrams do not arise from applying the graphical calculus to admissible ordinary WLDs.
       
    * gWLD_moves.MergeOnEdge(gWLD, prop1, prop2)
    
        * Note that the MergeOnEdge function takes two propagators as inputs. 
          In general, this alone does not specify where to apply the merge move, since in principle two propagators could share more than one edge. 
          However, such diagrams do not arise from applying the graphical calculus to admissible ordinary WLDs with two propagators or as codimension 1 boundaries of ordinary WLDs with three propagators.
   
    * gWLD_moves.MergeOnVertex(gWLD,propnumber,vertex) 
    
        * Again, note that the function takes only a propagator and a vertex (supporting a different propagator, which we assume is the only such propagator).
          In general, there could be multiple propagators ending at said vertex and although there is a unique "closest" propagator to perform the merge with, the function is not written to identify it.
          However, and this is slightly technical, these diagrams can be ignored since when they arise as boundaries of ordinary WLDs there exists an equivalent representation realized by applying the merge move on an edge followed by a slide move.
          In addition, overcoming this limitation would require updating the implementation of the Grassmann Necklace function gWLD_moves.gWLD_to_GN, which does not currently handle the case where a vertex supports more than one propagator. 
          Finally, note that this function merges a propagator supported on an edge with a propagator supported on an adjacent vertex, and not two propagators supported on the same vertex as the name of the function might reasonably be interpreted.
          We do not implement the case of the merge move when two distinct end on a vertex, since this is not necessary for proving our main dresult.
          

####################
# Acknowledgements #
####################

This package was based on earlier work of Zee Fryer who wrote the functions to 

* enumerate all ordinary (k,n)-Wilson loop diagrams for a fixed number of vertices n and propagators k
* enumerate all Le diagrams of shape (k,n)
* convert ordinary Wilson loop diagrams to Grassmann necklaces
* convert Grassmann necklaces to Le diagrams (and hence ordinary WLDs to Le diagrams)
* convert Le diagrams to reduced words of a permutation
* convert reduced words of a permutation to Le diagrams
* enumerate the boundaries of the positroid associated to the reduced word via reduced word/subword pairs

The last algorithm is due to Matthew Towers.
Karen Yeats wrote the function that converts generalized Wilson loop diagrams to Grassmann necklaces. 


==> anc/moves_almost_generate_codim1_k3_boundaries.py <==
from gWLD_moves import *
from WLD_boundaries import *

def CheckMovesGenerateCodim1Boundaries(num_props, num_vertices):
	# store number of propagators more compactly
	k = num_props
	# store number of vertices more compactly
	n = num_vertices
	# enumerate all the ordinary three-propagator Wilson loop diagrams on n vertices
	WLDs_at_fixed_num_vertices = allWLDasgWLDs(k,n)
	# for every three-propagator ordinary Wilson loop diagram on n vertices
	for wld in WLDs_at_fixed_num_vertices:
		# compute all the Le diagrams corresponding to codimension 1 boundaries
		codim1_boundaries = LeBoundariesByCodim(wld)[1]
		# compute the Le diagrams corresponding to codimension 1 boundaries obtained from the graphical calculus
		codim1_diagrammatic_boundary_gWLDs = Codim1DiagrammaticBoundaries(wld)
		codim1_boundary_Les_from_moves = []
		[codim1_boundary_Les_from_moves.append(gWLDtoLe(bdy)) for bdy in codim1_diagrammatic_boundary_gWLDs if gWLDtoLe(bdy) not in codim1_boundary_Les_from_moves]
		# check whether the graphical calculus produces all the codimension 1 boundaries
		if len(codim1_boundary_Les_from_moves) != len(codim1_boundaries):
			return False
	return True


==> anc/moves_generate_k2_boundaries.py <==
from gWLD_moves import *
from WLD_boundaries import *

def CheckMovesGenerateBoundaries():
	# fix the number of propagators k
	k = 2
	# for each choice of number of vertices n between 5 and 8
	for n in range(5,9):
		# enumerate all the ordinary two-propagator Wilson loop diagrams on n vertices
		WLDs_at_fixed_num_vertices = allWLDasgWLDs(k,n)
		# for every two-propagator ordinary Wilson loop diagram on n vertices
		for wld in WLDs_at_fixed_num_vertices:
			# check whether the graphical calculus produces all the boundaries
			if NumBoundariesFromMovesByCodim(wld) != NumLeBoundariesByCodim(wld):
				return False
	return True

